Heavy-Quark Expansion for $\bar{B}_s\to D^{(*)}_s$ Form Factors and Unitarity Bounds beyond the $SU(3)_F$ Limit

We carry out a comprehensive analysis of the full set of $\bar{B}_q \to D_q^{(*)}$ form factors for spectator quarks $q=u,d,s$ within the framework of the Heavy-Quark Expansion (HQE) to order $\mathcal{O}(\alpha_s, 1/m_b, 1/m_c^2)$. In addition to the available lattice QCD calculations we make use of two new sets of theoretical constraints: we produce for the first time numerical predictions for the full set of $\bar{B}_s \to D_s^{(*)}$ form factors using Light-Cone Sum Rules with $B_s$-meson distribution amplitudes. Furthermore, we reassess the QCD three-point sum rule results for the Isgur-Wise functions entering all our form factors for both $q=u,d$ and $q=s$ spectator quarks. These additional constraints allow us to go beyond the commonly used assumption of $SU(3)_F$ symmetry for the $\bar B_s\to D_s^{(*)}$ form factors, especially in the unitarity constraints which we impose throughout our analysis. We find the coefficients of the IW functions emerging at $\mathcal{O}(1/m_c^2)$ to be consistent with the naive $\mathcal{O}(1)$ expectation, indicating a good convergence of the HQE. While we do not find significant $SU(3)$ breaking, the explicit treatment of $q=s$ as compared to a simple symmetry assumption renders the unitarity constraints more effective. We find that the (pseudo)scalar bounds are saturated to a large degree, which affects our theory predictions. We analyze the phenomenological consequences of our improved form factors by extracting $|V_{cb}|$ from $\bar B\to D^{(*)}\ell\nu$ decays and producing theoretical predictions for the lepton-flavour universality ratios $R(D)$, $R(D^*)$, $R(D_s)$ and $R(D_s^*)$, as well as the $\tau$- and $D_q^*$ polarization fractions for the $\bar B_q\to D_q^{(*)}\tau\nu$ modes.

==> anc/BGLcoeff_B_to_DDstar.yaml <==
B->{D,D*} BGL coefficients considering experimental data:
  type: MultivariateGaussian(Covariance)
  dim: 17
  observables:
  - B->D::a_0[V_1]@HQE
  - B->D::a_1[V_1]@HQE
  - B->D::a_2[V_1]@HQE
  - B->D::a_0[S_1]@HQE
  - B->D::a_1[S_1]@HQE
  - B->D::a_2[S_1]@HQE
  - B->D^*::a_0[A_1]@HQE
  - B->D^*::a_1[A_1]@HQE
  - B->D^*::a_2[A_1]@HQE
  - B->D^*::a_1[A_5]@HQE
  - B->D^*::a_2[A_5]@HQE
  - B->D^*::a_0[V_4]@HQE
  - B->D^*::a_1[V_4]@HQE
  - B->D^*::a_2[V_4]@HQE
  - B->D^*::a_0[P_1]@HQE
  - B->D^*::a_1[P_1]@HQE
  - B->D^*::a_2[P_1]@HQE
  means:
  - 0.009180676384514868
  - -0.02119074313685779
  - -0.06862951590139366
  - 0.04856507191731489
  - -0.13395153034331386
  - -0.203770020957348
  - 0.007632558061237991
  - 0.002551625119316755
  - -0.05143505924042642
  - 0.0019657826916615615
  - -0.06941172884467307
  - 0.008166879819226761
  - -0.016373592561321954
  - -0.02905848409380318
  - 0.034943368304824675
  - -0.11212514192962722
  - -0.03303993983503324
  covariance:
  - - 3.4127197963626955e-09
    - 2.6147102158857878e-08
    - -2.316484761791015e-07
    - 1.2546509861891401e-08
    - 1.403522421418974e-07
    - 4.890645043169987e-07
    - 3.923202617105958e-11
    - 1.4417339180744296e-08
    - 3.727116331846519e-08
    - 1.6974658123264354e-09
    - -6.23746718587367e-08
    - 1.6036691255851493e-09
    - 7.751916710783835e-09
    - -2.5076935361384828e-09
    - -1.675844115334856e-09
    - 3.303833003374913e-08
    - -1.3678828327054422e-08
  - - 2.6147102158857878e-08
    - 2.7079666690523795e-06
    - -1.6587155517844193e-05
    - 2.035147363807254e-08
    - 1.1850234964089912e-05
    - 3.250406602822525e-06
    - 5.586573891014105e-10
    - 4.971885768877534e-07
    - 1.6964830951685049e-06
    - 2.3632455266556626e-07
    - -7.484546860208311e-06
    - 6.306000863497671e-08
    - 1.935941896537756e-07
    - -3.310917405805305e-07
    - -1.1412949632013356e-07
    - 2.0349126451905822e-06
    - -1.2207116146152722e-07
  - - -2.316484761791015e-07
    - -1.6587155517844193e-05
    - 0.0007999073677115256
    - -3.246806187367682e-07
    - -3.906209957013346e-05
    - 0.002297768741779394
    - 9.605530435641753e-09
    - 2.25837228513489e-06
    - 6.038268692631573e-05
    - -2.539139964328348e-06
    - 0.00012027925128903626
    - -2.1368212957847954e-06
    - 2.95746530195638e-05
    - 5.396722465796006e-05
    - 9.40064676005793e-06
    - -0.00017285846247282714
    - -0.0004161080218142473
  - - 1.2546509861891401e-08
    - 2.035147363807254e-08
    - -3.246806187367682e-07
    - 8.958186103123332e-08
    - -6.058729471700056e-07
    - 4.183185020445517e-06
    - 2.049635437698208e-10
    - 3.48110966890705e-08
    - 6.842822525203336e-08
    - 9.142038569990455e-10
    - 1.6474839086235548e-07
    - 4.181034060452677e-09
    - 1.6935790927423107e-08
    - 1.0148326273890474e-07
    - 5.306322853501296e-09
    - -6.702466642232336e-08
    - -1.6666087531830647e-07
  - - 1.403522421418974e-07
    - 1.1850234964089912e-05
    - -3.906209957013346e-05
    - -6.058729471700056e-07
    - 8.62938274816435e-05
    - -0.00027130323440192287
    - 2.854661795251254e-09
    - 3.2592827321888777e-06
    - 5.321189595053936e-06
    - -4.053639398151838e-08
    - -1.829784323017573e-06
    - 2.8395027143501106e-07
    - 1.693490596202661e-06
    - -2.0175576589304456e-07
    - -5.784859481586696e-07
    - 1.2108358492691213e-05
    - -3.5918476066523365e-05
  - - 4.890645043169987e-07
    - 3.250406602822525e-06
    - 0.002297768741779394
    - 4.183185020445517e-06
    - -0.00027130323440192287
    - 0.023273760898452765
    - -4.041641704376127e-08
    - 3.637903530245773e-05
    - 0.001148506911168798
    - -1.3732920492537353e-05
    - -0.001030562659639195
    - -1.6204863064556862e-06
    - 0.00011989406352987736
    - -2.6783321579002526e-05
    - -4.509641208573573e-05
    - 0.0007759654651131863
    - 0.001402599610478746
  - - 3.923202617105958e-11
    - 5.586573891014105e-10
    - 9.605530435641753e-09
    - 2.049635437698208e-10
    - 2.854661795251254e-09
    - -4.041641704376127e-08
    - 3.786336969326726e-09
    - -9.629477222516514e-09
    - -2.3978689181829482e-08
    - 5.771188779479062e-10
    - -3.201250715002231e-08
    - 3.575051655680177e-09
    - -1.8402844580245567e-08
    - 2.426286183760042e-08
    - 2.284092704274397e-08
    - -1.6851343765042876e-07
    - 9.232187951599344e-08
  - - 1.4417339180744296e-08
    - 4.971885768877534e-07
    - 2.25837228513489e-06
    - 3.48110966890705e-08
    - 3.2592827321888777e-06
    - 3.637903530245773e-05
    - -9.629477222516514e-09
    - 1.1495430559785425e-05
    - -1.2074772268215839e-05
    - 1.5238764084791462e-07
    - 4.054816783591053e-05
    - 5.045398710272763e-08
    - 1.2203542870765773e-05
    - -4.6744118954617415e-05
    - -2.8850623790460978e-06
    - 6.761816282654718e-05
    - -3.5666858029557534e-05
  - - 3.727116331846519e-08
    - 1.6964830951685049e-06
    - 6.038268692631573e-05
    - 6.842822525203336e-08
    - 5.321189595053936e-06
    - 0.001148506911168798
    - -2.3978689181829482e-08
    - -1.2074772268215839e-05
    - 0.0006332116601422824
    - -1.3821588279942653e-05
    - 0.00016779050566029125
    - -1.4515400625370962e-06
    - 4.512520160630507e-05
    - 0.00031199846819358114
    - -2.7770202465063883e-05
    - 0.0005166049353911539
    - 0.0007539767619654714
  - - 1.6974658123264354e-09
    - 2.3632455266556626e-07
    - -2.539139964328348e-06
    - 9.142038569990455e-10
    - -4.053639398151838e-08
    - -1.3732920492537353e-05
    - 5.771188779479062e-10
    - 1.5238764084791462e-07
    - -1.3821588279942653e-05
    - 7.0205744871171155e-06
    - -8.075528126411791e-05
    - -4.707310133356532e-08
    - 5.71901066929914e-08
    - -1.0075487266356756e-05
    - 3.03225461308318e-06
    - -4.314227592101332e-05
    - 7.336095543397253e-06
  - - -6.23746718587367e-08
    - -7.484546860208311e-06
    - 0.00012027925128903626
    - 1.6474839086235548e-07
    - -1.829784323017573e-06
    - -0.001030562659639195
    - -3.201250715002231e-08
    - 4.054816783591053e-05
    - 0.00016779050566029125
    - -8.075528126411791e-05
    - 0.001993067699271088
    - 3.028418184429601e-07
    - 3.0917345337332375e-05
    - 0.0002675554033432516
    - -3.741433344773849e-05
    - 0.0007542872571089913
    - -8.373763273651366e-05
  - - 1.6036691255851493e-09
    - 6.306000863497671e-08
    - -2.1368212957847954e-06
    - 4.181034060452677e-09
    - 2.8395027143501106e-07
    - -1.6204863064556862e-06
    - 3.575051655680177e-09
    - 5.045398710272763e-08
    - -1.4515400625370962e-06
    - -4.707310133356532e-08
    - 3.028418184429601e-07
    - 2.687721305898555e-07
    - -2.5701148247180207e-06
    - 6.225430150781438e-06
    - -2.7961490779996535e-07
    - 5.188530491034486e-06
    - 1.0285429792570674e-06
  - - 7.751916710783835e-09
    - 1.935941896537756e-07
    - 2.95746530195638e-05
    - 1.6935790927423107e-08
    - 1.693490596202661e-06
    - 0.00011989406352987736
    - -1.8402844580245567e-08
    - 1.2203542870765773e-05
    - 4.512520160630507e-05
    - 5.71901066929914e-08
    - 3.0917345337332375e-05
    - -2.5701148247180207e-06
    - 5.4157208084617635e-05
    - -0.0001573519922214267
    - -2.7869053880032814e-06
    - 6.566793462588437e-05
    - -2.2731951097104116e-05
  - - -2.5076935361384828e-09
    - -3.310917405805305e-07
    - 5.396722465796006e-05
    - 1.0148326273890474e-07
    - -2.0175576589304456e-07
    - -2.6783321579002526e-05
    - 2.426286183760042e-08
    - -4.6744118954617415e-05
    - 0.00031199846819358114
    - -1.0075487266356756e-05
    - 0.0002675554033432516
    - 6.225430150781438e-06
    - -0.0001573519922214267
    - 0.0010056768791683348
    - -5.242022260257777e-06
    - 7.643024150686072e-05
    - 0.0004072054223610757
  - - -1.675844115334856e-09
    - -1.1412949632013356e-07
    - 9.40064676005793e-06
    - 5.306322853501296e-09
    - -5.784859481586696e-07
    - -4.509641208573573e-05
    - 2.284092704274397e-08
    - -2.8850623790460978e-06
    - -2.7770202465063883e-05
    - 3.03225461308318e-06
    - -3.741433344773849e-05
    - -2.7961490779996535e-07
    - -2.7869053880032814e-06
    - -5.242022260257777e-06
    - 7.409037505890288e-06
    - -0.00014739762028906337
    - 0.0002142939298842759
  - - 3.303833003374913e-08
    - 2.0349126451905822e-06
    - -0.00017285846247282714
    - -6.702466642232336e-08
    - 1.2108358492691213e-05
    - 0.0007759654651131863
    - -1.6851343765042876e-07
    - 6.761816282654718e-05
    - 0.0005166049353911539
    - -4.314227592101332e-05
    - 0.0007542872571089913
    - 5.188530491034486e-06
    - 6.566793462588437e-05
    - 7.643024150686072e-05
    - -0.00014739762028906337
    - 0.00313975567382544
    - -0.0059713628461750224
  - - -1.3678828327054422e-08
    - -1.2207116146152722e-07
    - -0.0004161080218142473
    - -1.6666087531830647e-07
    - -3.5918476066523365e-05
    - 0.001402599610478746
    - 9.232187951599344e-08
    - -3.5666858029557534e-05
    - 0.0007539767619654714
    - 7.336095543397253e-06
    - -8.373763273651366e-05
    - 1.0285429792570674e-06
    - -2.2731951097104116e-05
    - 0.0004072054223610757
    - 0.0002142939298842759
    - -0.0059713628461750224
    - 0.03947605642606022
  dof: 17


==> anc/BGLcoeff_B_to_DDstar_theory_only.yaml <==
B->{D,D*} BGL coefficients considering only theoretical constraints:
  type: MultivariateGaussian(Covariance)
  dim: 17
  observables:
  - B->D::a_0[V_1]@HQE
  - B->D::a_1[V_1]@HQE
  - B->D::a_2[V_1]@HQE
  - B->D::a_0[S_1]@HQE
  - B->D::a_1[S_1]@HQE
  - B->D::a_2[S_1]@HQE
  - B->D^*::a_0[A_1]@HQE
  - B->D^*::a_1[A_1]@HQE
  - B->D^*::a_2[A_1]@HQE
  - B->D^*::a_1[A_5]@HQE
  - B->D^*::a_2[A_5]@HQE
  - B->D^*::a_0[V_4]@HQE
  - B->D^*::a_1[V_4]@HQE
  - B->D^*::a_2[V_4]@HQE
  - B->D^*::a_0[P_1]@HQE
  - B->D^*::a_1[P_1]@HQE
  - B->D^*::a_2[P_1]@HQE
  means:
  - 0.009177504302283082
  - -0.02155028428176775
  - -0.0682725040829449
  - 0.04856394504321004
  - -0.13560960586311835
  - -0.21922097527975032
  - 0.007630053362600928
  - 0.006003008686718046
  - -0.04321492794510962
  - 0.005833720047264688
  - -0.05827448093894973
  - 0.007987149102072873
  - -0.011536599232674907
  - -0.030074898464030962
  - 0.03608910580798874
  - -0.10976385638332015
  - -0.00789308612661021
  covariance:
  - - 3.4608620533961677e-09
    - 2.920758760238051e-08
    - -2.0901634907595113e-07
    - 1.2641944971257862e-08
    - 1.5481879558547153e-07
    - 6.137887681002232e-07
    - -3.949461285403099e-12
    - 3.2340857474892095e-08
    - 5.442456245693214e-08
    - 1.474802447436086e-08
    - -4.4030116454867494e-08
    - 1.8246573443476556e-09
    - 2.5174555724052825e-08
    - -2.598522335102655e-08
    - -1.2532709974977572e-09
    - 9.737288842957474e-08
    - 6.082941329615079e-08
  - - 2.920758760238051e-08
    - 2.9228837945955496e-06
    - -1.4852995221350862e-05
    - 2.7960926102936507e-08
    - 1.3034851165811775e-05
    - 1.052341358437892e-05
    - 7.418742654832062e-10
    - 1.3129654334261214e-06
    - 2.7215724567373184e-06
    - 8.365320834329078e-07
    - -6.527508214814485e-06
    - 7.740341004228639e-08
    - 1.007169953407025e-06
    - -1.3410629305058127e-06
    - -8.399973591454546e-08
    - 5.0609971460789764e-06
    - 2.9493842755689824e-06
  - - -2.0901634907595113e-07
    - -1.4852995221350862e-05
    - 0.0008135353508590121
    - -2.90240135014753e-07
    - -2.9494555481590202e-05
    - 0.002442066885290688
    - -3.3396676865545936e-09
    - 1.6865633293606007e-05
    - 0.00013330372127784144
    - 1.1518948529652941e-05
    - 0.0001832801982578132
    - -2.5031034279051157e-06
    - 4.779276832216881e-05
    - 9.934135675158628e-05
    - 1.2147574705356134e-05
    - -0.00013178158389656863
    - -0.0002903266169201771
  - - 1.2641944971257862e-08
    - 2.7960926102936507e-08
    - -2.90240135014753e-07
    - 8.960895086401304e-08
    - -5.673261463206416e-07
    - 4.439386402807611e-06
    - -7.747981762892826e-11
    - 8.610624617310602e-08
    - 9.59203769292272e-08
    - 4.6940856938099415e-08
    - 1.4246062778099034e-07
    - 4.259467653137026e-09
    - 6.472114542748723e-08
    - 2.3888561373235836e-08
    - 9.644214107675017e-09
    - 7.991019084841265e-08
    - 5.035022757662426e-08
  - - 1.5481879558547153e-07
    - 1.3034851165811775e-05
    - -2.9494555481590202e-05
    - -5.673261463206416e-07
    - 9.23699192988488e-05
    - -0.00021483623798376644
    - 3.981254790765925e-09
    - 8.75928796627214e-06
    - 1.5509887710400895e-05
    - 4.148954503828416e-06
    - 8.838859196245627e-06
    - 3.1854416599267043e-07
    - 7.63375539157913e-06
    - -4.0412671270413755e-06
    - -1.8448837754866908e-07
    - 3.0806552863950844e-05
    - -1.2170178763566762e-05
  - - 6.137887681002232e-07
    - 1.052341358437892e-05
    - 0.002442066885290688
    - 4.439386402807611e-06
    - -0.00021483623798376644
    - 0.0234827903000474
    - -5.5263690766150914e-08
    - 6.78169771645231e-05
    - 0.001401884117800734
    - 1.929278730369906e-05
    - -0.0008328220042656855
    - -1.4837069979949318e-06
    - 0.00015660692770878235
    - 0.00022223701664572619
    - -3.946246248864053e-05
    - 0.000860152204386734
    - 0.0022172722367902
  - - -3.949461285403099e-12
    - 7.418742654832062e-10
    - -3.3396676865545936e-09
    - -7.747981762892826e-11
    - 3.981254790765925e-09
    - -5.5263690766150914e-08
    - 3.839981385967308e-09
    - -2.7476069622925188e-08
    - -5.714699423799243e-08
    - -1.718348606957981e-08
    - -5.212410576245407e-08
    - 4.025762685963936e-09
    - -4.150989013680605e-08
    - 3.986658744620293e-08
    - 1.950589062621748e-08
    - -2.0467845424501702e-07
    - 1.2083470073249273e-08
  - - 3.2340857474892095e-08
    - 1.3129654334261214e-06
    - 1.6865633293606007e-05
    - 8.610624617310602e-08
    - 8.75928796627214e-06
    - 6.78169771645231e-05
    - -2.7476069622925188e-08
    - 3.8524072732155326e-05
    - 4.279177698184095e-05
    - 2.5507070166189646e-05
    - 9.674911566915397e-05
    - -4.482463211562913e-07
    - 4.439166556603913e-05
    - -5.806477874010378e-05
    - 2.05572597535317e-06
    - 0.00012875626517076105
    - 7.728170497511345e-05
  - - 5.442456245693214e-08
    - 2.7215724567373184e-06
    - 0.00013330372127784144
    - 9.59203769292272e-08
    - 1.5509887710400895e-05
    - 0.001401884117800734
    - -5.714699423799243e-08
    - 4.279177698184095e-05
    - 0.0007786364723666464
    - 3.6837147619209696e-05
    - 0.00034699566854440534
    - -3.1209329162967415e-06
    - 0.00011566216828269388
    - 0.00034084708270663865
    - -1.4994088531020248e-05
    - 0.0005893107347522178
    - 0.0012988952563848131
  - - 1.474802447436086e-08
    - 8.365320834329078e-07
    - 1.1518948529652941e-05
    - 4.6940856938099415e-08
    - 4.148954503828416e-06
    - 1.929278730369906e-05
    - -1.718348606957981e-08
    - 2.5507070166189646e-05
    - 3.6837147619209696e-05
    - 3.204234482604135e-05
    - -2.578787119606376e-05
    - -6.445654043447487e-07
    - 3.097024497390998e-05
    - -2.3808077915317257e-05
    - 8.629922067038626e-06
    - 2.8977635729778233e-06
    - 0.0001257973682322439
  - - -4.4030116454867494e-08
    - -6.527508214814485e-06
    - 0.0001832801982578132
    - 1.4246062778099034e-07
    - 8.838859196245627e-06
    - -0.0008328220042656855
    - -5.212410576245407e-08
    - 9.674911566915397e-05
    - 0.00034699566854440534
    - -2.578787119606376e-05
    - 0.002133526252762463
    - -1.3048911024019331e-06
    - 0.0001040499082429151
    - 0.0002969060211666602
    - -2.4051498953143163e-05
    - 0.0008408100790541555
    - 0.000409853681516737
  - - 1.8246573443476556e-09
    - 7.740341004228639e-08
    - -2.5031034279051157e-06
    - 4.259467653137026e-09
    - 3.1854416599267043e-07
    - -1.4837069979949318e-06
    - 4.025762685963936e-09
    - -4.482463211562913e-07
    - -3.1209329162967415e-06
    - -6.445654043447487e-07
    - -1.3048911024019331e-06
    - 3.0694580057704214e-07
    - -3.3302835910291998e-06
    - 5.12244521292849e-06
    - -5.058561995752255e-07
    - 5.76239779894577e-06
    - -1.8327961328513253e-06
  - - 2.5174555724052825e-08
    - 1.007169953407025e-06
    - 4.779276832216881e-05
    - 6.472114542748723e-08
    - 7.63375539157913e-06
    - 0.00015660692770878235
    - -4.150989013680605e-08
    - 4.439166556603913e-05
    - 0.00011566216828269388
    - 3.097024497390998e-05
    - 0.0001040499082429151
    - -3.3302835910291998e-06
    - 9.285874285269503e-05
    - -0.00014731620478550996
    - 4.214881915730426e-06
    - 0.00012162065076005431
    - 0.0001270210705335027
  - - -2.598522335102655e-08
    - -1.3410629305058127e-06
    - 9.934135675158628e-05
    - 2.3888561373235836e-08
    - -4.0412671270413755e-06
    - 0.00022223701664572619
    - 3.986658744620293e-08
    - -5.806477874010378e-05
    - 0.00034084708270663865
    - -2.3808077915317257e-05
    - 0.0002969060211666602
    - 5.12244521292849e-06
    - -0.00014731620478550996
    - 0.0009400531507960196
    - -7.480400167052137e-06
    - 4.82537936140187e-05
    - 0.0005847941777090469
  - - -1.2532709974977572e-09
    - -8.399973591454546e-08
    - 1.2147574705356134e-05
    - 9.644214107675017e-09
    - -1.8448837754866908e-07
    - -3.946246248864053e-05
    - 1.950589062621748e-08
    - 2.05572597535317e-06
    - -1.4994088531020248e-05
    - 8.629922067038626e-06
    - -2.4051498953143163e-05
    - -5.058561995752255e-07
    - 4.214881915730426e-06
    - -7.480400167052137e-06
    - 9.361791950409669e-06
    - -0.00015081426384238504
    - 0.00024082906806776748
  - - 9.737288842957474e-08
    - 5.0609971460789764e-06
    - -0.00013178158389656863
    - 7.991019084841265e-08
    - 3.0806552863950844e-05
    - 0.000860152204386734
    - -2.0467845424501702e-07
    - 0.00012875626517076105
    - 0.0005893107347522178
    - 2.8977635729778233e-06
    - 0.0008408100790541555
    - 5.76239779894577e-06
    - 0.00012162065076005431
    - 4.82537936140187e-05
    - -0.00015081426384238504
    - 0.0034965240147822774
    - -0.005669345200628567
  - - 6.082941329615079e-08
    - 2.9493842755689824e-06
    - -0.0002903266169201771
    - 5.035022757662426e-08
    - -1.2170178763566762e-05
    - 0.0022172722367902
    - 1.2083470073249273e-08
    - 7.728170497511345e-05
    - 0.0012988952563848131
    - 0.0001257973682322439
    - 0.000409853681516737
    - -1.8327961328513253e-06
    - 0.0001270210705335027
    - 0.0005847941777090469
    - 0.00024082906806776748
    - -0.005669345200628567
    - 0.03931723306111564
  dof: 17

==> anc/BGLcoeff_Bs_to_DsDsstar.yaml <==
Bs->{Ds,Ds*} BGL coefficients considering experimental data:
  type: MultivariateGaussian(Covariance)
  dim: 17
  observables:
  - B_s->D_s::a_0[V_1]@HQE
  - B_s->D_s::a_1[V_1]@HQE
  - B_s->D_s::a_2[V_1]@HQE
  - B_s->D_s::a_0[S_1]@HQE
  - B_s->D_s::a_1[S_1]@HQE
  - B_s->D_s::a_2[S_1]@HQE
  - B_s->D_s^*::a_0[A_1]@HQE
  - B_s->D_s^*::a_1[A_1]@HQE
  - B_s->D_s^*::a_2[A_1]@HQE
  - B_s->D_s^*::a_1[A_5]@HQE
  - B_s->D_s^*::a_2[A_5]@HQE
  - B_s->D_s^*::a_0[V_4]@HQE
  - B_s->D_s^*::a_1[V_4]@HQE
  - B_s->D_s^*::a_2[V_4]@HQE
  - B_s->D_s^*::a_0[P_1]@HQE
  - B_s->D_s^*::a_1[P_1]@HQE
  - B_s->D_s^*::a_2[P_1]@HQE
  means:
  - 0.005159107412412038
  - -0.0050744824380548545
  - -0.0800987989933064
  - 0.028359891695290365
  - -0.051183559894543026
  - -0.25445089712537533
  - 0.0034835998201123946
  - 0.006733299363692193
  - -0.02493599885395597
  - 0.005680261311775112
  - -0.047569165409572706
  - 0.004941390795517799
  - -0.0038559841071658866
  - -0.03034972901142976
  - 0.019662266190043614
  - -0.05075771176385451
  - -0.1306990625639253
  covariance:
  - - 1.0861562333842392e-08
    - -1.348426124576044e-07
    - 1.0272126800409641e-08
    - 6.784733346363592e-09
    - 1.6658162697680938e-07
    - 7.791818979231109e-07
    - 4.9242620549757266e-11
    - -3.61234621325734e-08
    - -2.535091510645954e-07
    - -1.6410952625432898e-07
    - -2.4464340645276713e-07
    - 3.969312141815486e-09
    - -3.936250738405145e-08
    - -4.700187588186277e-07
    - -4.9574358022911394e-08
    - -3.301393144684629e-07
    - 2.2299348782694633e-06
  - - -1.348426124576044e-07
    - 3.7261984016966075e-06
    - -2.669762038665094e-05
    - -3.5009480299562863e-08
    - 6.196843279909447e-06
    - -0.00010517761381414784
    - -2.781575967306876e-10
    - 6.021191961751913e-07
    - 5.740756747493519e-07
    - 2.2643822531315236e-06
    - -1.9049804484779536e-06
    - 2.0102416269463907e-09
    - 2.3235262950234032e-07
    - 1.6742071777881072e-07
    - 6.179449762851353e-07
    - 4.36906269106037e-06
    - -2.3878549783695682e-05
  - - 1.0272126800409641e-08
    - -2.669762038665094e-05
    - 0.001284658027661182
    - -3.745816377647853e-07
    - -7.099832261533076e-05
    - 0.004917299634367371
    - -1.7937947802957146e-08
    - 1.871569968185091e-05
    - 0.00016502064979743872
    - 7.82390604738862e-06
    - 0.00020912720850621512
    - -2.4498478366195145e-06
    - 5.305757688767693e-05
    - 0.0002400488092904739
    - 2.8915551187888515e-06
    - 6.186422600118481e-05
    - -0.000721519671324854
  - - 6.784733346363592e-09
    - -3.5009480299562863e-08
    - -3.745816377647853e-07
    - 5.888601132529154e-08
    - -7.262045671431722e-07
    - 2.551780833445789e-07
    - 1.0795958269106759e-10
    - -1.258106270099376e-08
    - -1.3400118345778556e-07
    - 4.891513047058303e-09
    - 1.3588084131183452e-07
    - 1.9433284239471e-09
    - -3.277347036479495e-08
    - 3.0661501215903844e-08
    - 1.0589789282146727e-08
    - -1.2265119923607585e-07
    - -1.002054859586129e-06
  - - 1.6658162697680938e-07
    - 6.196843279909447e-06
    - -7.099832261533076e-05
    - -7.262045671431722e-07
    - 9.080568819507864e-05
    - -0.0011741966503439531
    - 1.8480942311854983e-09
    - 1.8601635981737937e-06
    - -2.7194586134331918e-05
    - -2.0081678204625107e-06
    - 4.615852837063409e-05
    - 2.0103856525847805e-07
    - -6.727128895861649e-07
    - -1.1779652739532291e-05
    - -1.301847316156529e-06
    - 3.1020147029946335e-05
    - -0.0002513563685960172
  - - 7.791818979231109e-07
    - -0.00010517761381414784
    - 0.004917299634367371
    - 2.551780833445789e-07
    - -0.0011741966503439531
    - 0.05412372025559512
    - -1.3289510417363366e-07
    - 7.781176736404835e-05
    - 0.001769130732617417
    - -7.020395016682726e-06
    - -0.0012732492878154951
    - -5.905647207022644e-06
    - 0.00027367519548068115
    - -0.00027343579767435505
    - -2.513538689207685e-05
    - -5.205542110685904e-05
    - 0.015638508227719526
  - - 4.9242620549757266e-11
    - -2.781575967306876e-10
    - -1.7937947802957146e-08
    - 1.0795958269106759e-10
    - 1.8480942311854983e-09
    - -1.3289510417363366e-07
    - 1.5980720503458691e-09
    - -8.62511850536097e-09
    - -5.16834467057974e-08
    - -3.3877018712040164e-09
    - -4.4310414018719425e-08
    - 2.0437457798080973e-09
    - -1.8304505936000783e-08
    - -2.2589168349936034e-08
    - 1.1243992132558817e-08
    - -1.1534312677437298e-07
    - -8.818108083822285e-08
  - - -3.61234621325734e-08
    - 6.021191961751913e-07
    - 1.871569968185091e-05
    - -1.258106270099376e-08
    - 1.8601635981737937e-06
    - 7.781176736404835e-05
    - -8.62511850536097e-09
    - 1.7099980753250138e-05
    - 3.981201005873502e-05
    - 1.1472017813001535e-05
    - 6.078331092320501e-05
    - -1.345691780081357e-07
    - 2.3580212926793786e-05
    - -1.0624651198688296e-05
    - 9.272668064928196e-08
    - 0.00010164815511188097
    - -3.917549387668951e-05
  - - -2.535091510645954e-07
    - 5.740756747493519e-07
    - 0.00016502064979743872
    - -1.3400118345778556e-07
    - -2.7194586134331918e-05
    - 0.001769130732617417
    - -5.16834467057974e-08
    - 3.981201005873502e-05
    - 0.0006996216966727238
    - 3.8782244784107374e-05
    - 0.0004151110270939664
    - -1.9268923308687035e-06
    - 8.512681511030175e-05
    - 0.0006292805099684842
    - -2.033923952432799e-06
    - 0.0003784901215907128
    - 0.0029013055442105324
  - - -1.6410952625432898e-07
    - 2.2643822531315236e-06
    - 7.82390604738862e-06
    - 4.891513047058303e-09
    - -2.0081678204625107e-06
    - -7.020395016682726e-06
    - -3.3877018712040164e-09
    - 1.1472017813001535e-05
    - 3.8782244784107374e-05
    - 1.5840439285552792e-05
    - 2.7290879148778473e-05
    - -1.8155125218300803e-07
    - 1.5042486957960056e-05
    - 2.0227785072607707e-05
    - 3.5750260064514226e-06
    - 5.022055613026269e-05
    - -5.614528721464633e-05
  - - -2.4464340645276713e-07
    - -1.9049804484779536e-06
    - 0.00020912720850621512
    - 1.3588084131183452e-07
    - 4.615852837063409e-05
    - -0.0012732492878154951
    - -4.4310414018719425e-08
    - 6.078331092320501e-05
    - 0.0004151110270939664
    - 2.7290879148778473e-05
    - 0.0012264362040635174
    - -1.33757381870826e-06
    - 7.653818416538974e-05
    - 0.0005336511462121356
    - -4.049781674284606e-06
    - 0.0006231457224180601
    - 0.0010345994016328522
  - - 3.969312141815486e-09
    - 2.0102416269463907e-09
    - -2.4498478366195145e-06
    - 1.9433284239471e-09
    - 2.0103856525847805e-07
    - -5.905647207022644e-06
    - 2.0437457798080973e-09
    - -1.345691780081357e-07
    - -1.9268923308687035e-06
    - -1.8155125218300803e-07
    - -1.33757381870826e-06
    - 2.0164863694516151e-07
    - -1.812247641957688e-06
    - 4.794323334885248e-07
    - -1.962353514254385e-07
    - 2.0214835686811375e-06
    - 5.097872234552932e-06
  - - -3.936250738405145e-08
    - 2.3235262950234032e-07
    - 5.305757688767693e-05
    - -3.277347036479495e-08
    - -6.727128895861649e-07
    - 0.00027367519548068115
    - -1.8304505936000783e-08
    - 2.3580212926793786e-05
    - 8.512681511030175e-05
    - 1.5042486957960056e-05
    - 7.653818416538974e-05
    - -1.812247641957688e-06
    - 5.75530280222136e-05
    - -5.0187099256782304e-05
    - -1.4072085677880297e-07
    - 0.00013902836723314455
    - -2.893487664014854e-05
  - - -4.700187588186277e-07
    - 1.6742071777881072e-07
    - 0.0002400488092904739
    - 3.0661501215903844e-08
    - -1.1779652739532291e-05
    - -0.00027343579767435505
    - -2.2589168349936034e-08
    - -1.0624651198688296e-05
    - 0.0006292805099684842
    - 2.0227785072607707e-05
    - 0.0005336511462121356
    - 4.794323334885248e-07
    - -5.0187099256782304e-05
    - 0.0012845401138151672
    - 6.942332097346358e-06
    - 6.027937410793542e-05
    - 0.002149363136397927
  - - -4.9574358022911394e-08
    - 6.179449762851353e-07
    - 2.8915551187888515e-06
    - 1.0589789282146727e-08
    - -1.301847316156529e-06
    - -2.513538689207685e-05
    - 1.1243992132558817e-08
    - 9.272668064928196e-08
    - -2.033923952432799e-06
    - 3.5750260064514226e-06
    - -4.049781674284606e-06
    - -1.962353514254385e-07
    - -1.4072085677880297e-07
    - 6.942332097346358e-06
    - 4.495978176772601e-06
    - -6.94753831320288e-05
    - 3.9504152048238305e-05
  - - -3.301393144684629e-07
    - 4.36906269106037e-06
    - 6.186422600118481e-05
    - -1.2265119923607585e-07
    - 3.1020147029946335e-05
    - -5.205542110685904e-05
    - -1.1534312677437298e-07
    - 0.00010164815511188097
    - 0.0003784901215907128
    - 5.022055613026269e-05
    - 0.0006231457224180601
    - 2.0214835686811375e-06
    - 0.00013902836723314455
    - 6.027937410793542e-05
    - -6.94753831320288e-05
    - 0.002100917633897
    - -0.0023014466812361803
  - - 2.2299348782694633e-06
    - -2.3878549783695682e-05
    - -0.000721519671324854
    - -1.002054859586129e-06
    - -0.0002513563685960172
    - 0.015638508227719526
    - -8.818108083822285e-08
    - -3.917549387668951e-05
    - 0.0029013055442105324
    - -5.614528721464633e-05
    - 0.0010345994016328522
    - 5.097872234552932e-06
    - -2.893487664014854e-05
    - 0.002149363136397927
    - 3.9504152048238305e-05
    - -0.0023014466812361803
    - 0.0441662485283164
  dof: 17


==> anc/BGLcoeff_Bs_to_DsDsstar_theory_only.yaml <==
Bs->{Ds,Ds*} BGL coefficients considering only theoretical constraints:
  type: MultivariateGaussian(Covariance)
  dim: 17
  observables:
  - B_s->D_s::a_0[V_1]@HQE
  - B_s->D_s::a_1[V_1]@HQE
  - B_s->D_s::a_2[V_1]@HQE
  - B_s->D_s::a_0[S_1]@HQE
  - B_s->D_s::a_1[S_1]@HQE
  - B_s->D_s::a_2[S_1]@HQE
  - B_s->D_s^*::a_0[A_1]@HQE
  - B_s->D_s^*::a_1[A_1]@HQE
  - B_s->D_s^*::a_2[A_1]@HQE
  - B_s->D_s^*::a_1[A_5]@HQE
  - B_s->D_s^*::a_2[A_5]@HQE
  - B_s->D_s^*::a_0[V_4]@HQE
  - B_s->D_s^*::a_1[V_4]@HQE
  - B_s->D_s^*::a_2[V_4]@HQE
  - B_s->D_s^*::a_0[P_1]@HQE
  - B_s->D_s^*::a_1[P_1]@HQE
  - B_s->D_s^*::a_2[P_1]@HQE
  means:
  - 0.005165469214023263
  - -0.005250377429449685
  - -0.07747165404175416
  - 0.028358978063025137
  - -0.05145666888505682
  - -0.250658575610338
  - 0.003481972608531385
  - 0.008064865631398039
  - -0.01929514327707983
  - 0.007340238091172602
  - -0.04041772043714467
  - 0.0047925745713887635
  - -0.0011476837549516314
  - -0.02713878229417347
  - 0.020473618217798948
  - -0.0535771694296972
  - -0.12334032260182361
  covariance:
  - - 1.1035847248611773e-08
    - -1.3746937576446646e-07
    - 1.7387332227428448e-08
    - 6.896296615767833e-09
    - 1.6457907348060624e-07
    - 6.68999043135179e-07
    - -3.475227722330593e-12
    - -1.7386084984930968e-08
    - -2.018330664625742e-07
    - -1.4558184787381334e-07
    - -1.787001650562115e-07
    - 2.9122484932362757e-09
    - -8.164357804167378e-09
    - -4.400809194781734e-07
    - -4.2590909331049687e-08
    - -3.384444955470586e-07
    - 2.40514391040036e-06
  - - -1.3746937576446646e-07
    - 3.7571490771554018e-06
    - -2.694078016748519e-05
    - -3.607446873356033e-08
    - 6.158997605782177e-06
    - -0.000104545997091675
    - 6.710790580470728e-10
    - 3.400761674209904e-07
    - -9.508881676269313e-07
    - 1.9903468290450005e-06
    - -4.066935411759995e-06
    - 2.87069421618922e-08
    - -2.608559677212235e-07
    - -1.5606708006945515e-06
    - 4.643778056203584e-07
    - 5.249830808839389e-06
    - -2.9977461705956448e-05
  - - 1.7387332227428448e-08
    - -2.694078016748519e-05
    - 0.0013040334158689643
    - -3.7166491545918643e-07
    - -7.370086824087564e-05
    - 0.005076584646774503
    - -2.0738129225727717e-08
    - 2.0892713691717675e-05
    - 0.00022432894889563515
    - 1.0475641233246386e-05
    - 0.00027859517669912015
    - -2.955154901651758e-06
    - 5.8191182279865314e-05
    - 0.0003263547555017792
    - 5.680210232015521e-06
    - 4.3384816497498664e-05
    - -0.0005631870646276273
  - - 6.896296615767833e-09
    - -3.607446873356033e-08
    - -3.7166491545918643e-07
    - 5.890381863786015e-08
    - -7.201783130937394e-07
    - 4.9551302604863265e-08
    - -4.0810617460795274e-11
    - -2.4582654886713523e-09
    - -1.547725339964493e-07
    - 1.5326317925000086e-08
    - 9.652495075373198e-08
    - 2.043587389828262e-09
    - -2.1249372547177497e-08
    - -1.7360031407169483e-08
    - 1.28986149087252e-08
    - -1.3824717838311043e-07
    - -9.159500053467372e-07
  - - 1.6457907348060624e-07
    - 6.158997605782177e-06
    - -7.370086824087564e-05
    - -7.201783130937394e-07
    - 9.005479895568982e-05
    - -0.0011751025303245578
    - 3.5961450386987143e-09
    - 2.149911526492607e-06
    - -3.0071967126926456e-05
    - -1.8514581407225845e-06
    - 4.350799884959556e-05
    - 2.3309582180266435e-07
    - -5.664236245651857e-07
    - -1.6738198013322334e-05
    - -1.4827362437564939e-06
    - 3.608359267556133e-05
    - -0.0002727446673142463
  - - 6.68999043135179e-07
    - -0.000104545997091675
    - 0.005076584646774503
    - 4.9551302604863265e-08
    - -0.0011751025303245578
    - 0.05445029509308574
    - -1.0805948271708669e-07
    - 6.265554490258874e-05
    - 0.0020409518850333253
    - -1.5970510398797463e-05
    - -0.0010066386649001384
    - -7.482496680922776e-06
    - 0.00026070074988787943
    - 0.00024356525386219958
    - -1.5792621139730047e-05
    - -0.00024622479859923727
    - 0.01648959562895609
  - - -3.475227722330593e-12
    - 6.710790580470728e-10
    - -2.0738129225727717e-08
    - -4.0810617460795274e-11
    - 3.5961450386987143e-09
    - -1.0805948271708669e-07
    - 1.6207133639914607e-09
    - -1.2948306305567618e-08
    - -6.376594851290158e-08
    - -7.980814248758276e-09
    - -5.743449213446927e-08
    - 2.272198093242402e-09
    - -2.6100501871208617e-08
    - -2.339063789701456e-08
    - 9.800320601419635e-09
    - -1.1999589114474444e-07
    - -1.0207893752027157e-07
  - - -1.7386084984930968e-08
    - 3.400761674209904e-07
    - 2.0892713691717675e-05
    - -2.4582654886713523e-09
    - 2.149911526492607e-06
    - 6.265554490258874e-05
    - -1.2948306305567618e-08
    - 2.0159505278843554e-05
    - 5.349619246188896e-05
    - 1.4741968744912222e-05
    - 7.729036640940005e-05
    - -2.874221105247068e-07
    - 2.8380057603394574e-05
    - 1.3610463041338172e-06
    - 1.372975295378336e-06
    - 0.00010390874954534216
    - -4.573174856971332e-05
  - - -2.018330664625742e-07
    - -9.508881676269313e-07
    - 0.00022432894889563515
    - -1.547725339964493e-07
    - -3.0071967126926456e-05
    - 0.0020409518850333253
    - -6.376594851290158e-08
    - 5.349619246188896e-05
    - 0.0007899966483322778
    - 5.2471684523735044e-05
    - 0.0005340750363865955
    - -2.894447569996762e-06
    - 0.00010696405373557675
    - 0.000718425508819418
    - 4.776176628827305e-06
    - 0.0003756511074839903
    - 0.0030555541618781765
  - - -1.4558184787381334e-07
    - 1.9903468290450005e-06
    - 1.0475641233246386e-05
    - 1.5326317925000086e-08
    - -1.8514581407225845e-06
    - -1.5970510398797463e-05
    - -7.980814248758276e-09
    - 1.4741968744912222e-05
    - 5.2471684523735044e-05
    - 1.9758765551335333e-05
    - 4.515461208006871e-05
    - -3.9381226400508226e-07
    - 2.0504586578169882e-05
    - 2.947245274372282e-05
    - 5.336099122693535e-06
    - 4.747626714875128e-05
    - -5.7069865951210076e-05
  - - -1.787001650562115e-07
    - -4.066935411759995e-06
    - 0.00027859517669912015
    - 9.652495075373198e-08
    - 4.350799884959556e-05
    - -0.0010066386649001384
    - -5.743449213446927e-08
    - 7.729036640940005e-05
    - 0.0005340750363865955
    - 4.515461208006871e-05
    - 0.0013711342693817753
    - -2.4289433381237083e-06
    - 0.00010285621779855377
    - 0.000652262789779954
    - 4.133639880627825e-06
    - 0.0006353571883576824
    - 0.001136705570143792
  - - 2.9122484932362757e-09
    - 2.87069421618922e-08
    - -2.955154901651758e-06
    - 2.043587389828262e-09
    - 2.3309582180266435e-07
    - -7.482496680922776e-06
    - 2.272198093242402e-09
    - -2.874221105247068e-07
    - -2.894447569996762e-06
    - -3.9381226400508226e-07
    - -2.4289433381237083e-06
    - 2.2835129974535707e-07
    - -2.1527848342486827e-06
    - -9.321195433516394e-07
    - -3.308954522659834e-07
    - 2.8529721789508132e-06
    - 5.775855605759156e-06
  - - -8.164357804167378e-09
    - -2.608559677212235e-07
    - 5.8191182279865314e-05
    - -2.1249372547177497e-08
    - -5.664236245651857e-07
    - 0.00026070074988787943
    - -2.6100501871208617e-08
    - 2.8380057603394574e-05
    - 0.00010696405373557675
    - 2.0504586578169882e-05
    - 0.00010285621779855377
    - -2.1527848342486827e-06
    - 6.521359322847894e-05
    - -1.9562051698027115e-05
    - 2.556124316545175e-06
    - 0.00013092803901928196
    - -4.4993888337678836e-05
  - - -4.400809194781734e-07
    - -1.5606708006945515e-06
    - 0.0003263547555017792
    - -1.7360031407169483e-08
    - -1.6738198013322334e-05
    - 0.00024356525386219958
    - -2.339063789701456e-08
    - 1.3610463041338172e-06
    - 0.000718425508819418
    - 2.947245274372282e-05
    - 0.000652262789779954
    - -9.321195433516394e-07
    - -1.9562051698027115e-05
    - 0.0013082411535767396
    - 1.071852469182536e-05
    - 9.52584512851117e-05
    - 0.0022936075174853554
  - - -4.2590909331049687e-08
    - 4.643778056203584e-07
    - 5.680210232015521e-06
    - 1.28986149087252e-08
    - -1.4827362437564939e-06
    - -1.5792621139730047e-05
    - 9.800320601419635e-09
    - 1.372975295378336e-06
    - 4.776176628827305e-06
    - 5.336099122693535e-06
    - 4.133639880627825e-06
    - -3.308954522659834e-07
    - 2.556124316545175e-06
    - 1.071852469182536e-05
    - 5.52151911754632e-06
    - -7.586210750032365e-05
    - 4.654654714737971e-05
  - - -3.384444955470586e-07
    - 5.249830808839389e-06
    - 4.3384816497498664e-05
    - -1.3824717838311043e-07
    - 3.608359267556133e-05
    - -0.00024622479859923727
    - -1.1999589114474444e-07
    - 0.00010390874954534216
    - 0.0003756511074839903
    - 4.747626714875128e-05
    - 0.0006353571883576824
    - 2.8529721789508132e-06
    - 0.00013092803901928196
    - 9.52584512851117e-05
    - -7.586210750032365e-05
    - 0.0022308938143437056
    - -0.002470426166461513
  - - 2.40514391040036e-06
    - -2.9977461705956448e-05
    - -0.0005631870646276273
    - -9.159500053467372e-07
    - -0.0002727446673142463
    - 0.01648959562895609
    - -1.0207893752027157e-07
    - -4.573174856971332e-05
    - 0.0030555541618781765
    - -5.7069865951210076e-05
    - 0.001136705570143792
    - 5.775855605759156e-06
    - -4.4993888337678836e-05
    - 0.0022936075174853554
    - 4.654654714737971e-05
    - -0.002470426166461513
    - 0.045704020396119274
  dof: 17


==> anc/LCSRs_Bs_to_DsDsstar.yaml <==
B_s->D_s^(*)::FormFactors[f_+,f_0,f_T,A_0,A_1,A_2,V,T_1,T_2,T_23]@BGJvD2019:
  type: MultivariateGaussian(Covariance)
  dim: 37
  observables:
  - B_s->D_s::f_+(q2)
  - B_s->D_s::f_+(q2)
  - B_s->D_s::f_+(q2)
  - B_s->D_s::f_+(q2)
  - B_s->D_s::f_0(q2)
  - B_s->D_s::f_0(q2)
  - B_s->D_s::f_0(q2)
  - B_s->D_s::f_T(q2)
  - B_s->D_s::f_T(q2)
  - B_s->D_s::f_T(q2)
  - B_s->D_s::f_T(q2)
  - B_s->D_s^*::A_0(q2)
  - B_s->D_s^*::A_0(q2)
  - B_s->D_s^*::A_0(q2)
  - B_s->D_s^*::A_1(q2)
  - B_s->D_s^*::A_1(q2)
  - B_s->D_s^*::A_1(q2)
  - B_s->D_s^*::A_1(q2)
  - B_s->D_s^*::A_2(q2)
  - B_s->D_s^*::A_2(q2)
  - B_s->D_s^*::A_2(q2)
  - B_s->D_s^*::A_2(q2)
  - B_s->D_s^*::V(q2)
  - B_s->D_s^*::V(q2)
  - B_s->D_s^*::V(q2)
  - B_s->D_s^*::V(q2)
  - B_s->D_s^*::T_1(q2)
  - B_s->D_s^*::T_1(q2)
  - B_s->D_s^*::T_1(q2)
  - B_s->D_s^*::T_1(q2)
  - B_s->D_s^*::T_2(q2)
  - B_s->D_s^*::T_2(q2)
  - B_s->D_s^*::T_2(q2)
  - B_s->D_s^*::T_23(q2)
  - B_s->D_s^*::T_23(q2)
  - B_s->D_s^*::T_23(q2)
  - B_s->D_s^*::T_23(q2)
  kinematics:
  - q2: -15.0
  - q2: -10.0
  - q2: -5.0
  - q2: 0.0
  - q2: -15.0
  - q2: -10.0
  - q2: -5.0
  - q2: -15.0
  - q2: -10.0
  - q2: -5.0
  - q2: 0.0
  - q2: -15.0
  - q2: -10.0
  - q2: -5.0
  - q2: -15.0
  - q2: -10.0
  - q2: -5.0
  - q2: 0.0
  - q2: -15.0
  - q2: -10.0
  - q2: -5.0
  - q2: 0.0
  - q2: -15.0
  - q2: -10.0
  - q2: -5.0
  - q2: 0.0
  - q2: -15.0
  - q2: -10.0
  - q2: -5.0
  - q2: 0.0
  - q2: -15.0
  - q2: -10.0
  - q2: -5.0
  - q2: -15.0
  - q2: -10.0
  - q2: -5.0
  - q2: 0.0
  options:
  - {form-factors: BSZ2015}
  - {form-factors: BSZ2015}
  - {form-factors: BSZ2015}
  - {form-factors: BSZ2015}
  - {form-factors: BSZ2015}
  - {form-factors: BSZ2015}
  - {form-factors: BSZ2015}
  - {form-factors: BSZ2015}
  - {form-factors: BSZ2015}
  - {form-factors: BSZ2015}
  - {form-factors: BSZ2015}
  - {form-factors: BSZ2015}
  - {form-factors: BSZ2015}
  - {form-factors: BSZ2015}
  - {form-factors: BSZ2015}
  - {form-factors: BSZ2015}
  - {form-factors: BSZ2015}
  - {form-factors: BSZ2015}
  - {form-factors: BSZ2015}
  - {form-factors: BSZ2015}
  - {form-factors: BSZ2015}
  - {form-factors: BSZ2015}
  - {form-factors: BSZ2015}
  - {form-factors: BSZ2015}
  - {form-factors: BSZ2015}
  - {form-factors: BSZ2015}
  - {form-factors: BSZ2015}
  - {form-factors: BSZ2015}
  - {form-factors: BSZ2015}
  - {form-factors: BSZ2015}
  - {form-factors: BSZ2015}
  - {form-factors: BSZ2015}
  - {form-factors: BSZ2015}
  - {form-factors: BSZ2015}
  - {form-factors: BSZ2015}
  - {form-factors: BSZ2015}
  - {form-factors: BSZ2015}
  means:
  - 0.46485038579830185
  - 0.5281254287071985
  - 0.6066073103975373
  - 0.708933652460674
  - 0.6270692574636896
  - 0.6519751310146145
  - 0.6787882291549734
  - 0.36433417001286
  - 0.42444850184814004
  - 0.5057769496381781
  - 0.6291900293259669
  - 0.4316050797870996
  - 0.5019760414097483
  - 0.5928310606864668
  - 0.5320630729046285
  - 0.5610232293544413
  - 0.5939910133649249
  - 0.6329765242756212
  - 0.3978622711896705
  - 0.44150582344314915
  - 0.4884047690553855
  - 0.5259081960990053
  - 0.4806858276946621
  - 0.5509148437560287
  - 0.6358758035622883
  - 0.7356531530066577
  - 0.42980238552574707
  - 0.4938087693286041
  - 0.5730741003156319
  - 0.6716487185404159
  - 0.5952589092412527
  - 0.6196504719854842
  - 0.6440329609217491
  - 0.6868569677385414
  - 0.7279826300117713
  - 0.7787034145808986
  - 0.8517644927099782
  covariance:
  - - 0.010255282455190147
    - 0.0014856235012518277
    - 0.001650977462992133
    - 0.0018872181420355417
    - 0.00176856039939516
    - 0.0017872863682566239
    - 0.0018176870089664252
    - 0.00047665361809991707
    - 0.000538747117485284
    - 0.0006249767972055162
    - 0.0007681647671665503
    - 0.0011222248187533564
    - 0.0012338928590509973
    - 0.001374810522005026
    - 0.0016068715707685795
    - 0.001631414751192862
    - 0.0016401908621321397
    - 0.0016175312193721287
    - 0.001285015360737481
    - 0.0014148838016525766
    - 0.0015546348067736096
    - 0.0016654667124938432
    - 0.0016714652651215617
    - 0.0019247447437357066
    - 0.0022638896254794103
    - 0.0027769269927486475
    - 0.0013316195280004437
    - 0.0015021039352761895
    - 0.0017144306759348386
    - 0.0020010840761587874
    - 0.0020073074937783193
    - 0.002048883515687862
    - 0.002059550781836265
    - 0.0016715310624293709
    - 0.0016747328446997287
    - 0.0016924563963082644
    - 0.001828415904328854
  - - 0.0014856235012518277
    - 0.013129127104193955
    - 0.0018187537526419097
    - 0.002080797331247991
    - 0.0019443662441309638
    - 0.001966787995002265
    - 0.0020022784123039207
    - 0.0005289325857648704
    - 0.00059820419865741
    - 0.0006944589760245083
    - 0.0008543243492434143
    - 0.001234646372380763
    - 0.0013578362369674952
    - 0.0015134227741024659
    - 0.0017699709729431974
    - 0.0017970089751579554
    - 0.0018066736446055714
    - 0.0017817099840204459
    - 0.0014160912037293246
    - 0.0015592033637482122
    - 0.001713109679690215
    - 0.0018346735639255913
    - 0.0018434126063535887
    - 0.0021229964840039726
    - 0.002497355834962099
    - 0.0030634333159858126
    - 0.001467121492977158
    - 0.0016551919472382077
    - 0.0018894838093438085
    - 0.0022058188715260436
    - 0.002212880892608753
    - 0.002258604753887364
    - 0.002270265372034057
    - 0.0018400715095825291
    - 0.0018440903619373263
    - 0.001864275918415753
    - 0.0020149909318213834
  - - 0.001650977462992133
    - 0.0018187537526419097
    - 0.01718860909895091
    - 0.0023190031446899137
    - 0.0021594457972422716
    - 0.0021868001599295852
    - 0.0022289894364385136
    - 0.000593924446002954
    - 0.0006721957849389895
    - 0.0007810391210923084
    - 0.0009618788792608021
    - 0.0013726018027527135
    - 0.0015100072879238127
    - 0.001683722237970888
    - 0.001970375833250845
    - 0.002000496519749544
    - 0.002011274810460771
    - 0.0019835100607625807
    - 0.0015772175580759736
    - 0.0017366070253016994
    - 0.0019078835331951549
    - 0.0020424797162524352
    - 0.002055058039338497
    - 0.002367078959985291
    - 0.0027848725466099317
    - 0.0034163619618553633
    - 0.0016336668674528819
    - 0.001843406357697328
    - 0.0021047802651549485
    - 0.0024577323986522616
    - 0.002465678667600144
    - 0.0025165278138788673
    - 0.0025294504157114222
    - 0.0020472817710190183
    - 0.0020524185082384456
    - 0.002075784429219774
    - 0.002244861980807038
  - - 0.0018872181420355417
    - 0.002080797331247991
    - 0.0023190031446899137
    - 0.02337011090830817
    - 0.0024671522584488745
    - 0.0025012901431601202
    - 0.0025527710014260083
    - 0.0006863470972247717
    - 0.0007774370035292227
    - 0.000904245986420162
    - 0.001115129049090568
    - 0.0015695170569150724
    - 0.001727225591876825
    - 0.0019268396024744567
    - 0.0022555695551970756
    - 0.002290131169988501
    - 0.0023025671867498896
    - 0.0022709155875916447
    - 0.0018061975909299673
    - 0.001988698645814054
    - 0.002184599545452697
    - 0.0023375007196062905
    - 0.0023558015122006285
    - 0.002713931642163094
    - 0.003193505279960233
    - 0.003918176439137122
    - 0.0018706006565004118
    - 0.002111172520965383
    - 0.002411092314040892
    - 0.0028162116660950544
    - 0.0028247709476042966
    - 0.0028830692155602444
    - 0.0028979991789750167
    - 0.0023436519526757417
    - 0.0023504059207913224
    - 0.0023783458578695814
    - 0.0025736914508614197
  - - 0.00176856039939516
    - 0.0019443662441309638
    - 0.0021594457972422716
    - 0.0024671522584488745
    - 0.01853576898192768
    - 0.0023505355256893037
    - 0.0023835243551375176
    - 0.0006266365333005465
    - 0.0007091031808570537
    - 0.0008237824346474502
    - 0.0010144348142620877
    - 0.0014472078915005993
    - 0.0015916094437508322
    - 0.00177398899320803
    - 0.0020737961366560933
    - 0.0021052119028104033
    - 0.0021161695655581786
    - 0.0020863866079811884
    - 0.0016582987555247666
    - 0.0018255702472770715
    - 0.002005134940935083
    - 0.0021455896743349484
    - 0.002161559929640308
    - 0.0024892749609671224
    - 0.0029279607870114064
    - 0.003590977701900864
    - 0.0017192911039957894
    - 0.0019396153473535242
    - 0.002214029431463259
    - 0.0025843784366054827
    - 0.002595894956932369
    - 0.0026489160568043983
    - 0.0026618491146152474
    - 0.0021570882434239157
    - 0.002161971224405441
    - 0.0021859240168511733
    - 0.0023633808706318028
  - - 0.0017872863682566239
    - 0.001966787995002265
    - 0.0021868001599295852
    - 0.0025012901431601202
    - 0.0023505355256893037
    - 0.019890486254007952
    - 0.0024118461641400276
    - 0.0006393988053811206
    - 0.0007238586863529025
    - 0.0008413523460501936
    - 0.0010366790334687917
    - 0.0014684040331153507
    - 0.001615288669344808
    - 0.0018009460802724969
    - 0.0021067689563257076
    - 0.002138739744686536
    - 0.0021499406481291184
    - 0.0021197838590951306
    - 0.0016855945138769055
    - 0.0018556817431380655
    - 0.0020382316412760532
    - 0.0021807688934567023
    - 0.0021981105134874952
    - 0.0025316656141530555
    - 0.0029781860946170844
    - 0.0036528601370349233
    - 0.0017469494667379099
    - 0.0019710935089612205
    - 0.0022503461057110366
    - 0.002627287655810578
    - 0.002638450214022438
    - 0.0026923507985046552
    - 0.002705543220051043
    - 0.0021897837698331437
    - 0.002195243486047433
    - 0.0022202367926066266
    - 0.0024013777201657037
  - - 0.0018176870089664252
    - 0.0020022784123039207
    - 0.0022289894364385136
    - 0.0025527710014260083
    - 0.0023835243551375176
    - 0.0024118461641400276
    - 0.02144330047132633
    - 0.0006565067681163626
    - 0.0007435033716714011
    - 0.0008645695478076815
    - 0.0010658424323050561
    - 0.001501442522020828
    - 0.001652009490126402
    - 0.001842467024262149
    - 0.002156599543068334
    - 0.0021894348502764878
    - 0.0022010423469600734
    - 0.002170375848602663
    - 0.0017263864256421727
    - 0.0019006860105254134
    - 0.00208774592053747
    - 0.0022336627912539347
    - 0.0022519450145583714
    - 0.0025939926030097687
    - 0.0030519267389661955
    - 0.00374374821829436
    - 0.001788518342903142
    - 0.0020182865365861212
    - 0.002304639383660543
    - 0.0026912651997038923
    - 0.002701606546413316
    - 0.002756935466383337
    - 0.002770651773316091
    - 0.0022403707511718858
    - 0.002246458188322475
    - 0.0022726954352601456
    - 0.002458933378026948
  - - 0.00047665361809991707
    - 0.0005289325857648704
    - 0.000593924446002954
    - 0.0006863470972247717
    - 0.0006266365333005465
    - 0.0006393988053811206
    - 0.0006565067681163626
    - 0.005678429750940611
    - 0.00023994304694421412
    - 0.0002837855726559692
    - 0.00035352078768591624
    - 0.00037265314768254965
    - 0.0004114632761930339
    - 0.0004610951784089125
    - 0.0005458613791983971
    - 0.0005531706158536471
    - 0.0005547003932142571
    - 0.0005449219568777403
    - 0.00043900871437466403
    - 0.000482402152071681
    - 0.000527726728685337
    - 0.0005574213969085187
    - 0.0005865757674569305
    - 0.000676247350607555
    - 0.0007956883255983966
    - 0.0009734083999907724
    - 0.000455679023796262
    - 0.0005149906896288097
    - 0.0005889316496072062
    - 0.0006881181731712379
    - 0.0007006247996463643
    - 0.0007121166391790125
    - 0.0007122851405911728
    - 0.0005570409603782653
    - 0.0005611221936665385
    - 0.0005713416789816548
    - 0.0006246459842873907
  - - 0.000538747117485284
    - 0.00059820419865741
    - 0.0006721957849389895
    - 0.0007774370035292227
    - 0.0007091031808570537
    - 0.0007238586863529025
    - 0.0007435033716714011
    - 0.00023994304694421412
    - 0.007701651727104093
    - 0.0003296514053941797
    - 0.00041048240265888496
    - 0.0004167504787496809
    - 0.00046044610463614647
    - 0.0005164208029068361
    - 0.0006122611561556994
    - 0.0006203712053920812
    - 0.000621959219620284
    - 0.0006108053177993561
    - 0.0004927498369242791
    - 0.000541372412002756
    - 0.0005920027854796114
    - 0.0006244292646530421
    - 0.0006603252323050563
    - 0.0007614204520008649
    - 0.000896032689104237
    - 0.0010960405236948648
    - 0.0005114760674279523
    - 0.000578211945986789
    - 0.0006614376885377968
    - 0.0007730471858221367
    - 0.0007880886799661633
    - 0.000800747223605467
    - 0.0008006295445834884
    - 0.0006237228851939316
    - 0.0006287137535960411
    - 0.0006407556697248641
    - 0.0007015108628928518
  - - 0.0006249767972055162
    - 0.0006944589760245083
    - 0.0007810391210923084
    - 0.000904245986420162
    - 0.0008237824346474502
    - 0.0008413523460501936
    - 0.0008645695478076815
    - 0.0002837855726559692
    - 0.0003296514053941797
    - 0.010934658795456742
    - 0.0004896021272043774
    - 0.00047750100004635964
    - 0.0005279651897918367
    - 0.0005927457920680416
    - 0.0007037795449964655
    - 0.0007129890858243865
    - 0.0007146499784542065
    - 0.0007015873411380621
    - 0.0005668172149746167
    - 0.0006226199668972452
    - 0.0006804931041468873
    - 0.000716445435544293
    - 0.0007622336958099467
    - 0.0008791399973950789
    - 0.0010347540132830406
    - 0.0012656119186229846
    - 0.000588440316844809
    - 0.0006654391557292791
    - 0.000761506229183455
    - 0.0008903047283542521
    - 0.0009088266362677758
    - 0.000923088836751874
    - 0.0009225736399155104
    - 0.0007157981575643029
    - 0.0007221168130571787
    - 0.0007367756869986411
    - 0.0008079816109029427
  - - 0.0007681647671665503
    - 0.0008543243492434143
    - 0.0009618788792608021
    - 0.001115129049090568
    - 0.0010144348142620877
    - 0.0010366790334687917
    - 0.0010658424323050561
    - 0.00035352078768591624
    - 0.00041048240265888496
    - 0.0004896021272043774
    - 0.016926933415437273
    - 0.0005785151598180522
    - 0.0006401943542635666
    - 0.0007195882600659831
    - 0.0008551891983113465
    - 0.0008662262209961744
    - 0.0008680171562483036
    - 0.0008518036246356851
    - 0.0006892237239405175
    - 0.0007568167649800059
    - 0.0008264916068194397
    - 0.0008677636639856862
    - 0.0009306588921252081
    - 0.0010737067667609976
    - 0.0012640683746768897
    - 0.001546059813845436
    - 0.0007158665432994718
    - 0.0008098478245193145
    - 0.0009271665484687847
    - 0.0010844369313935689
    - 0.0011082893035503285
    - 0.0011252518692556439
    - 0.001124155279571949
    - 0.0008690342743444238
    - 0.0008776183436153361
    - 0.0008967042524319615
    - 0.0009853685017350191
  - - 0.0011222248187533564
    - 0.001234646372380763
    - 0.0013726018027527135
    - 0.0015695170569150724
    - 0.0014472078915005993
    - 0.0014684040331153507
    - 0.001501442522020828
    - 0.00037265314768254965
    - 0.0004167504787496809
    - 0.00047750100004635964
    - 0.0005785151598180522
    - 0.010045064541662756
    - 0.002581325107068589
    - 0.002844441641509509
    - 0.002696495881726889
    - 0.002768515283137767
    - 0.002829536207176778
    - 0.0028664798059028942
    - 0.001832727465629501
    - 0.00202966858756335
    - 0.002245576329179471
    - 0.0024372506221451247
    - 0.002353319020400997
    - 0.002703505051971883
    - 0.003156776075196748
    - 0.003794899395300341
    - 0.0019794202105273867
    - 0.0022476389018442843
    - 0.0025807093667569807
    - 0.003015986777683708
    - 0.0028679666312598946
    - 0.002954686031813761
    - 0.00301504310101029
    - 0.002796034810558301
    - 0.0028695752663159737
    - 0.0029719506874596084
    - 0.0032178065229849758
  - - 0.0012338928590509973
    - 0.0013578362369674952
    - 0.0015100072879238127
    - 0.001727225591876825
    - 0.0015916094437508322
    - 0.001615288669344808
    - 0.001652009490126402
    - 0.0004114632761930339
    - 0.00046044610463614647
    - 0.0005279651897918367
    - 0.0006401943542635666
    - 0.002581325107068589
    - 0.013211112088477018
    - 0.0031328459316241576
    - 0.002991190781763612
    - 0.0030743381150991353
    - 0.0031464810548800207
    - 0.0031938736167888373
    - 0.0020630975757265223
    - 0.0022844977128383677
    - 0.002526836713663926
    - 0.0027401524060819485
    - 0.0026409507058109396
    - 0.003033969984568665
    - 0.0035420026109795853
    - 0.0042548063285727244
    - 0.002223858680697394
    - 0.002526039413595975
    - 0.0029013028765253095
    - 0.0033911679699940014
    - 0.003218370554424703
    - 0.0033165452498983452
    - 0.00338582035277175
    - 0.003149717533123196
    - 0.0032356317197598954
    - 0.0033544522254482503
    - 0.0036336148368186537
  - - 0.001374810522005026
    - 0.0015134227741024659
    - 0.001683722237970888
    - 0.0019268396024744567
    - 0.00177398899320803
    - 0.0018009460802724969
    - 0.001842467024262149
    - 0.0004610951784089125
    - 0.0005164208029068361
    - 0.0005927457920680416
    - 0.0007195882600659831
    - 0.002844441641509509
    - 0.0031328459316241576
    - 0.017975879947025826
    - 0.0033630229263824436
    - 0.003460516448973799
    - 0.003547106675818883
    - 0.0036082743029844573
    - 0.002359045713146414
    - 0.0026116309753305336
    - 0.0028875084606892064
    - 0.0031274900373194775
    - 0.0030075052200389243
    - 0.0034551670475670053
    - 0.004033020039775849
    - 0.004840855081691791
    - 0.002535260715076135
    - 0.0028808128507926026
    - 0.003309974050418128
    - 0.00386954596808569
    - 0.003664779005407107
    - 0.003777584515882293
    - 0.003858308087010592
    - 0.0036006161105382735
    - 0.0037026229711463895
    - 0.0038427921114895774
    - 0.004164775060841177
  - - 0.0016068715707685795
    - 0.0017699709729431974
    - 0.001970375833250845
    - 0.0022555695551970756
    - 0.0020737961366560933
    - 0.0021067689563257076
    - 0.002156599543068334
    - 0.0005458613791983971
    - 0.0006122611561556994
    - 0.0007037795449964655
    - 0.0008551891983113465
    - 0.002696495881726889
    - 0.002991190781763612
    - 0.0033630229263824436
    - 0.015073660155996243
    - 0.0035031165592101557
    - 0.00358522773376259
    - 0.003637199166872794
    - 0.0025342877192782803
    - 0.0027996115265854016
    - 0.003087098749136838
    - 0.0033255190239908166
    - 0.00318858376687873
    - 0.0036645532681079756
    - 0.004282447185166661
    - 0.005157208454967512
    - 0.0026634582043562225
    - 0.003023145221859311
    - 0.00346998704795949
    - 0.00405529179077309
    - 0.003876449753782392
    - 0.003988688239923692
    - 0.0040626994787517755
    - 0.0037019524413139412
    - 0.003793771094944973
    - 0.003923807568881301
    - 0.0042506653885279995
  - - 0.001631414751192862
    - 0.0017970089751579554
    - 0.002000496519749544
    - 0.002290131169988501
    - 0.0021052119028104033
    - 0.002138739744686536
    - 0.0021894348502764878
    - 0.0005531706158536471
    - 0.0006203712053920812
    - 0.0007129890858243865
    - 0.0008662262209961744
    - 0.002768515283137767
    - 0.0030743381150991353
    - 0.003460516448973799
    - 0.0035031165592101557
    - 0.0165732106577096
    - 0.00368953690509105
    - 0.003746444159259144
    - 0.0026089645353758223
    - 0.002882364350605247
    - 0.003178628317714223
    - 0.0034244583872450754
    - 0.0032799946558369525
    - 0.003769526065231023
    - 0.004404550162130252
    - 0.0053019966225438175
    - 0.0027430560446117798
    - 0.0031140477533362068
    - 0.0035749411962682116
    - 0.004178290903628547
    - 0.0039882977490121214
    - 0.004104810939075857
    - 0.0041826121640711235
    - 0.0038225117819333924
    - 0.003919361732104558
    - 0.004055860239427256
    - 0.0043941824108504075
  - - 0.0016401908621321397
    - 0.0018066736446055714
    - 0.002011274810460771
    - 0.0023025671867498896
    - 0.0021161695655581786
    - 0.0021499406481291184
    - 0.0022010423469600734
    - 0.0005547003932142571
    - 0.000621959219620284
    - 0.0007146499784542065
    - 0.0008680171562483036
    - 0.002829536207176778
    - 0.0031464810548800207
    - 0.003547106675818883
    - 0.00358522773376259
    - 0.00368953690509105
    - 0.01832111411292687
    - 0.003844612212354378
    - 0.0026746846943660777
    - 0.0029553324137835354
    - 0.003259485835911892
    - 0.0035120429241059597
    - 0.0033590300122382185
    - 0.0038602314346546226
    - 0.004509713951519471
    - 0.005425355806937699
    - 0.0028137292853640597
    - 0.003195061073598131
    - 0.0036688083497136005
    - 0.004288467026820106
    - 0.004085463247258706
    - 0.004206259920216554
    - 0.004288272578119894
    - 0.003934967303443483
    - 0.004037550264091302
    - 0.004181209922114755
    - 0.004530640087317015
  - - 0.0016175312193721287
    - 0.0017817099840204459
    - 0.0019835100607625807
    - 0.0022709155875916447
    - 0.0020863866079811884
    - 0.0021197838590951306
    - 0.002170375848602663
    - 0.0005449219568777403
    - 0.0006108053177993561
    - 0.0007015873411380621
    - 0.0008518036246356851
    - 0.0028664798059028942
    - 0.0031938736167888373
    - 0.0036082743029844573
    - 0.003637199166872794
    - 0.003746444159259144
    - 0.003844612212354378
    - 0.020426641811774095
    - 0.002719030698784952
    - 0.0030048796498597157
    - 0.0033147187642765985
    - 0.003572252090185297
    - 0.0034092796167566135
    - 0.003917775577773961
    - 0.004575646395563711
    - 0.0054996065967198
    - 0.002862793623760548
    - 0.003251978615414792
    - 0.003735490270150229
    - 0.0043671062645200395
    - 0.004148293561977973
    - 0.004273119422439379
    - 0.004359897959090409
    - 0.004024861143435962
    - 0.0041342425535235115
    - 0.004286045064659368
    - 0.004645262646303947
  - - 0.001285015360737481
    - 0.0014160912037293246
    - 0.0015772175580759736
    - 0.0018061975909299673
    - 0.0016582987555247666
    - 0.0016855945138769055
    - 0.0017263864256421727
    - 0.00043900871437466403
    - 0.0004927498369242791
    - 0.0005668172149746167
    - 0.0006892237239405175
    - 0.001832727465629501
    - 0.0020630975757265223
    - 0.002359045713146414
    - 0.0025342877192782803
    - 0.0026089645353758223
    - 0.0026746846943660777
    - 0.002719030698784952
    - 0.008561895571431376
    - 0.0022460561670804994
    - 0.002467547744562908
    - 0.0026356590908433774
    - 0.002492965485736272
    - 0.0028656180086809686
    - 0.0033500505925204375
    - 0.004037683788520379
    - 0.0020770302453360103
    - 0.0023570425060620735
    - 0.002704965656892944
    - 0.0031611952288374597
    - 0.003027825525331175
    - 0.0031138868659111576
    - 0.0031692103054198795
    - 0.0028650905101166853
    - 0.0029340479363790728
    - 0.0030325378029458254
    - 0.0032856198188307277
  - - 0.0014148838016525766
    - 0.0015592033637482122
    - 0.0017366070253016994
    - 0.001988698645814054
    - 0.0018255702472770715
    - 0.0018556817431380655
    - 0.0019006860105254134
    - 0.000482402152071681
    - 0.000541372412002756
    - 0.0006226199668972452
    - 0.0007568167649800059
    - 0.00202966858756335
    - 0.0022844977128383677
    - 0.0026116309753305336
    - 0.0027996115265854016
    - 0.002882364350605247
    - 0.0029553324137835354
    - 0.0030048796498597157
    - 0.0022460561670804994
    - 0.010507897383514854
    - 0.0027202645094310304
    - 0.002908191793910107
    - 0.0027529715720818744
    - 0.0031645050048246643
    - 0.0036994283408850748
    - 0.004458542263171655
    - 0.0022942543782297816
    - 0.002603663036252667
    - 0.002988127324808892
    - 0.003492250530893339
    - 0.003343589380358699
    - 0.003438904748767859
    - 0.003500402558897747
    - 0.0031663942368775786
    - 0.0032429037734632462
    - 0.0033520603954766263
    - 0.0036317455565500257
  - - 0.0015546348067736096
    - 0.001713109679690215
    - 0.0019078835331951549
    - 0.002184599545452697
    - 0.002005134940935083
    - 0.0020382316412760532
    - 0.00208774592053747
    - 0.000527726728685337
    - 0.0005920027854796114
    - 0.0006804931041468873
    - 0.0008264916068194397
    - 0.002245576329179471
    - 0.002526836713663926
    - 0.0028875084606892064
    - 0.003087098749136838
    - 0.003178628317714223
    - 0.003259485835911892
    - 0.0033147187642765985
    - 0.002467547744562908
    - 0.0027202645094310304
    - 0.012821290065928232
    - 0.0032022131250682385
    - 0.003034095067912236
    - 0.003487653080097351
    - 0.0040771817638846405
    - 0.004913728795927444
    - 0.00252947811448033
    - 0.0028706858175558026
    - 0.0032946804974147335
    - 0.0038506519421728537
    - 0.0036850531291766873
    - 0.003790496306059045
    - 0.0038588066922510046
    - 0.003492746990220117
    - 0.003577264018510573
    - 0.0036977394838504296
    - 0.004005862510236798
  - - 0.0016654667124938432
    - 0.0018346735639255913
    - 0.0020424797162524352
    - 0.0023375007196062905
    - 0.0021455896743349484
    - 0.0021807688934567023
    - 0.0022336627912539347
    - 0.0005574213969085187
    - 0.0006244292646530421
    - 0.000716445435544293
    - 0.0008677636639856862
    - 0.0024372506221451247
    - 0.0027401524060819485
    - 0.0031274900373194775
    - 0.0033255190239908166
    - 0.0034244583872450754
    - 0.0035120429241059597
    - 0.003572252090185297
    - 0.0026356590908433774
    - 0.002908191793910107
    - 0.0032022131250682385
    - 0.014836722454853287
    - 0.0032642506779409137
    - 0.003752099588873303
    - 0.0043863021836791525
    - 0.005286714905555425
    - 0.0027238652395319
    - 0.003091178389532152
    - 0.003547623214548097
    - 0.004146288733024921
    - 0.003964966985286089
    - 0.004079250576723516
    - 0.004153757405365833
    - 0.0037632161842812754
    - 0.0038536030026421406
    - 0.003982402068719332
    - 0.004312334132679457
  - - 0.0016714652651215617
    - 0.0018434126063535887
    - 0.002055058039338497
    - 0.0023558015122006285
    - 0.002161559929640308
    - 0.0021981105134874952
    - 0.0022519450145583714
    - 0.0005865757674569305
    - 0.0006603252323050563
    - 0.0007622336958099467
    - 0.0009306588921252081
    - 0.002353319020400997
    - 0.0026409507058109396
    - 0.0030075052200389243
    - 0.00318858376687873
    - 0.0032799946558369525
    - 0.0033590300122382185
    - 0.0034092796167566135
    - 0.002492965485736272
    - 0.0027529715720818744
    - 0.003034095067912236
    - 0.0032642506779409137
    - 0.012810633070750917
    - 0.0037748591363427645
    - 0.004405146386530703
    - 0.005297363212233653
    - 0.0026156441541276844
    - 0.002967998549065604
    - 0.003405898152579312
    - 0.0039805307787305205
    - 0.003826826120847042
    - 0.003932536809679138
    - 0.003998128399752899
    - 0.0035844333653514545
    - 0.00366916575008886
    - 0.0037912614862795455
    - 0.00411085014586422
  - - 0.0019247447437357066
    - 0.0021229964840039726
    - 0.002367078959985291
    - 0.002713931642163094
    - 0.0024892749609671224
    - 0.0025316656141530555
    - 0.0025939926030097687
    - 0.000676247350607555
    - 0.0007614204520008649
    - 0.0008791399973950789
    - 0.0010737067667609976
    - 0.002703505051971883
    - 0.003033969984568665
    - 0.0034551670475670053
    - 0.0036645532681079756
    - 0.003769526065231023
    - 0.0038602314346546226
    - 0.003917775577773961
    - 0.0028656180086809686
    - 0.0031645050048246643
    - 0.003487653080097351
    - 0.003752099588873303
    - 0.0037748591363427645
    - 0.016840294878103193
    - 0.005057300377572352
    - 0.006082890305479681
    - 0.003006294775753944
    - 0.0034113520938383927
    - 0.003914798829221249
    - 0.004575560940695928
    - 0.004399067869459101
    - 0.004520569466209954
    - 0.0045959217583651955
    - 0.004118480101764971
    - 0.004215826544618274
    - 0.0043561615197557175
    - 0.004723701752332257
  - - 0.0022638896254794103
    - 0.002497355834962099
    - 0.0027848725466099317
    - 0.003193505279960233
    - 0.0029279607870114064
    - 0.0029781860946170844
    - 0.0030519267389661955
    - 0.0007956883255983966
    - 0.000896032689104237
    - 0.0010347540132830406
    - 0.0012640683746768897
    - 0.003156776075196748
    - 0.0035420026109795853
    - 0.004033020039775849
    - 0.004282447185166661
    - 0.004404550162130252
    - 0.004509713951519471
    - 0.004575646395563711
    - 0.0033500505925204375
    - 0.0036994283408850748
    - 0.0040771817638846405
    - 0.0043863021836791525
    - 0.004405146386530703
    - 0.005057300377572352
    - 0.022566324758842536
    - 0.007104355259488236
    - 0.0035136265551210352
    - 0.003986906809861272
    - 0.004575230278666665
    - 0.005347786828692707
    - 0.00514309280968481
    - 0.0052849790053221815
    - 0.005372672622176483
    - 0.004809050049717157
    - 0.0049217022375520995
    - 0.005084511725505938
    - 0.005513509598957212
  - - 0.0027769269927486475
    - 0.0030634333159858126
    - 0.0034163619618553633
    - 0.003918176439137122
    - 0.003590977701900864
    - 0.0036528601370349233
    - 0.00374374821829436
    - 0.0009734083999907724
    - 0.0010960405236948648
    - 0.0012656119186229846
    - 0.001546059813845436
    - 0.003794899395300341
    - 0.0042548063285727244
    - 0.004840855081691791
    - 0.005157208454967512
    - 0.0053019966225438175
    - 0.005425355806937699
    - 0.0054996065967198
    - 0.004037683788520379
    - 0.004458542263171655
    - 0.004913728795927444
    - 0.005286714905555425
    - 0.005297363212233653
    - 0.006082890305479681
    - 0.007104355259488236
    - 0.030859346047453464
    - 0.004232339091673742
    - 0.004801432392951964
    - 0.005509018359152108
    - 0.0064395186319523064
    - 0.006199300324873009
    - 0.006369707109585266
    - 0.006473840364021962
    - 0.005778495739477209
    - 0.005909097381014244
    - 0.006099498568693384
    - 0.0066125341274215245
  - - 0.0013316195280004437
    - 0.001467121492977158
    - 0.0016336668674528819
    - 0.0018706006565004118
    - 0.0017192911039957894
    - 0.0017469494667379099
    - 0.001788518342903142
    - 0.000455679023796262
    - 0.0005114760674279523
    - 0.000588440316844809
    - 0.0007158665432994718
    - 0.0019794202105273867
    - 0.002223858680697394
    - 0.002535260715076135
    - 0.0026634582043562225
    - 0.0027430560446117798
    - 0.0028137292853640597
    - 0.002862793623760548
    - 0.0020770302453360103
    - 0.0022942543782297816
    - 0.00252947811448033
    - 0.0027238652395319
    - 0.0026156441541276844
    - 0.003006294775753944
    - 0.0035136265551210352
    - 0.004232339091673742
    - 0.00988677186294044
    - 0.0025758530111783615
    - 0.002948993033253368
    - 0.003435274641600482
    - 0.0031754603903141887
    - 0.0032669155241974424
    - 0.0033266623727337156
    - 0.0030232746881180043
    - 0.003097439030836718
    - 0.0032029335812678475
    - 0.003470694797984669
  - - 0.0015021039352761895
    - 0.0016551919472382077
    - 0.001843406357697328
    - 0.002111172520965383
    - 0.0019396153473535242
    - 0.0019710935089612205
    - 0.0020182865365861212
    - 0.0005149906896288097
    - 0.000578211945986789
    - 0.0006654391557292791
    - 0.0008098478245193145
    - 0.0022476389018442843
    - 0.002526039413595975
    - 0.0028808128507926026
    - 0.003023145221859311
    - 0.0031140477533362068
    - 0.003195061073598131
    - 0.003251978615414792
    - 0.0023570425060620735
    - 0.002603663036252667
    - 0.0028706858175558026
    - 0.003091178389532152
    - 0.002967998549065604
    - 0.0034113520938383927
    - 0.003986906809861272
    - 0.004801432392951964
    - 0.0025758530111783615
    - 0.012966846241997693
    - 0.003341733484912718
    - 0.0038937440980486614
    - 0.0036033003045310126
    - 0.003707388106278439
    - 0.003775754762226807
    - 0.003434572809148496
    - 0.0035200236784375012
    - 0.0036412411046301153
    - 0.003946334796407278
  - - 0.0017144306759348386
    - 0.0018894838093438085
    - 0.0021047802651549485
    - 0.002411092314040892
    - 0.002214029431463259
    - 0.0022503461057110366
    - 0.002304639383660543
    - 0.0005889316496072062
    - 0.0006614376885377968
    - 0.000761506229183455
    - 0.0009271665484687847
    - 0.0025807093667569807
    - 0.0029013028765253095
    - 0.003309974050418128
    - 0.00346998704795949
    - 0.0035749411962682116
    - 0.0036688083497136005
    - 0.003735490270150229
    - 0.002704965656892944
    - 0.002988127324808892
    - 0.0032946804974147335
    - 0.003547623214548097
    - 0.003405898152579312
    - 0.003914798829221249
    - 0.004575230278666665
    - 0.005509018359152108
    - 0.002948993033253368
    - 0.003341733484912718
    - 0.017361524244505145
    - 0.0044615750524847385
    - 0.004134871358722904
    - 0.004254694404953855
    - 0.004333819830412007
    - 0.003945530774733419
    - 0.0040450219996031374
    - 0.004185804206698955
    - 0.004537341880219691
  - - 0.0020010840761587874
    - 0.0022058188715260436
    - 0.0024577323986522616
    - 0.0028162116660950544
    - 0.0025843784366054827
    - 0.002627287655810578
    - 0.0026912651997038923
    - 0.0006881181731712379
    - 0.0007730471858221367
    - 0.0008903047283542521
    - 0.0010844369313935689
    - 0.003015986777683708
    - 0.0033911679699940014
    - 0.00386954596808569
    - 0.00405529179077309
    - 0.004178290903628547
    - 0.004288467026820106
    - 0.0043671062645200395
    - 0.0031611952288374597
    - 0.003492250530893339
    - 0.0038506519421728537
    - 0.004146288733024921
    - 0.0039805307787305205
    - 0.004575560940695928
    - 0.005347786828692707
    - 0.0064395186319523064
    - 0.003435274641600482
    - 0.0038937440980486614
    - 0.0044615750524847385
    - 0.023791933621947477
    - 0.004831880635541295
    - 0.0049722981006397205
    - 0.005065348553585986
    - 0.004612908248535059
    - 0.0047299217417217845
    - 0.004895356378362889
    - 0.005307091945526799
  - - 0.0020073074937783193
    - 0.002212880892608753
    - 0.002465678667600144
    - 0.0028247709476042966
    - 0.002595894956932369
    - 0.002638450214022438
    - 0.002701606546413316
    - 0.0007006247996463643
    - 0.0007880886799661633
    - 0.0009088266362677758
    - 0.0011082893035503285
    - 0.0028679666312598946
    - 0.003218370554424703
    - 0.003664779005407107
    - 0.003876449753782392
    - 0.0039882977490121214
    - 0.004085463247258706
    - 0.004148293561977973
    - 0.003027825525331175
    - 0.003343589380358699
    - 0.0036850531291766873
    - 0.003964966985286089
    - 0.003826826120847042
    - 0.004399067869459101
    - 0.00514309280968481
    - 0.006199300324873009
    - 0.0031754603903141887
    - 0.0036033003045310126
    - 0.004134871358722904
    - 0.004831880635541295
    - 0.01953940120967549
    - 0.005042807306318632
    - 0.00509436962643842
    - 0.00446453363588264
    - 0.004579656671504016
    - 0.004738599252352639
    - 0.00512352070057008
  - - 0.002048883515687862
    - 0.002258604753887364
    - 0.0025165278138788673
    - 0.0028830692155602444
    - 0.0026489160568043983
    - 0.0026923507985046552
    - 0.002756935466383337
    - 0.0007121166391790125
    - 0.000800747223605467
    - 0.000923088836751874
    - 0.0011252518692556439
    - 0.002954686031813761
    - 0.0033165452498983452
    - 0.003777584515882293
    - 0.003988688239923692
    - 0.004104810939075857
    - 0.004206259920216554
    - 0.004273119422439379
    - 0.0031138868659111576
    - 0.003438904748767859
    - 0.003790496306059045
    - 0.004079250576723516
    - 0.003932536809679138
    - 0.004520569466209954
    - 0.0052849790053221815
    - 0.006369707109585266
    - 0.0032669155241974424
    - 0.003707388106278439
    - 0.004254694404953855
    - 0.0049722981006397205
    - 0.005042807306318632
    - 0.020978382236047
    - 0.005214032445325185
    - 0.0045986656907709
    - 0.004715960156051943
    - 0.004878935246485063
    - 0.0052782107732815275
  - - 0.002059550781836265
    - 0.002270265372034057
    - 0.0025294504157114222
    - 0.0028979991789750167
    - 0.0026618491146152474
    - 0.002705543220051043
    - 0.002770651773316091
    - 0.0007122851405911728
    - 0.0008006295445834884
    - 0.0009225736399155104
    - 0.001124155279571949
    - 0.00301504310101029
    - 0.00338582035277175
    - 0.003858308087010592
    - 0.0040626994787517755
    - 0.0041826121640711235
    - 0.004288272578119894
    - 0.004359897959090409
    - 0.0031692103054198795
    - 0.003500402558897747
    - 0.0038588066922510046
    - 0.004153757405365833
    - 0.003998128399752899
    - 0.0045959217583651955
    - 0.005372672622176483
    - 0.006473840364021962
    - 0.0033266623727337156
    - 0.003775754762226807
    - 0.004333819830412007
    - 0.005065348553585986
    - 0.00509436962643842
    - 0.005214032445325185
    - 0.02237254544231398
    - 0.00469100809962741
    - 0.0048107050955401645
    - 0.00497752562606891
    - 0.005387166366645984
  - - 0.0016715310624293709
    - 0.0018400715095825291
    - 0.0020472817710190183
    - 0.0023436519526757417
    - 0.0021570882434239157
    - 0.0021897837698331437
    - 0.0022403707511718858
    - 0.0005570409603782653
    - 0.0006237228851939316
    - 0.0007157981575643029
    - 0.0008690342743444238
    - 0.002796034810558301
    - 0.003149717533123196
    - 0.0036006161105382735
    - 0.0037019524413139412
    - 0.0038225117819333924
    - 0.003934967303443483
    - 0.004024861143435962
    - 0.0028650905101166853
    - 0.0031663942368775786
    - 0.003492746990220117
    - 0.0037632161842812754
    - 0.0035844333653514545
    - 0.004118480101764971
    - 0.004809050049717157
    - 0.005778495739477209
    - 0.0030232746881180043
    - 0.003434572809148496
    - 0.003945530774733419
    - 0.004612908248535059
    - 0.00446453363588264
    - 0.0045986656907709
    - 0.00469100809962741
    - 0.02383484280638353
    - 0.004506283437200787
    - 0.0046660621021066065
    - 0.005063306299600781
  - - 0.0016747328446997287
    - 0.0018440903619373263
    - 0.0020524185082384456
    - 0.0023504059207913224
    - 0.002161971224405441
    - 0.002195243486047433
    - 0.002246458188322475
    - 0.0005611221936665385
    - 0.0006287137535960411
    - 0.0007221168130571787
    - 0.0008776183436153361
    - 0.0028695752663159737
    - 0.0032356317197598954
    - 0.0037026229711463895
    - 0.003793771094944973
    - 0.003919361732104558
    - 0.004037550264091302
    - 0.0041342425535235115
    - 0.0029340479363790728
    - 0.0032429037734632462
    - 0.003577264018510573
    - 0.0038536030026421406
    - 0.00366916575008886
    - 0.004215826544618274
    - 0.0049217022375520995
    - 0.005909097381014244
    - 0.003097439030836718
    - 0.0035200236784375012
    - 0.0040450219996031374
    - 0.0047299217417217845
    - 0.004579656671504016
    - 0.004715960156051943
    - 0.0048107050955401645
    - 0.004506283437200787
    - 0.026468036174515354
    - 0.004799945178503537
    - 0.005206637390102769
  - - 0.0016924563963082644
    - 0.001864275918415753
    - 0.002075784429219774
    - 0.0023783458578695814
    - 0.0021859240168511733
    - 0.0022202367926066266
    - 0.0022726954352601456
    - 0.0005713416789816548
    - 0.0006407556697248641
    - 0.0007367756869986411
    - 0.0008967042524319615
    - 0.0029719506874596084
    - 0.0033544522254482503
    - 0.0038427921114895774
    - 0.003923807568881301
    - 0.004055860239427256
    - 0.004181209922114755
    - 0.004286045064659368
    - 0.0030325378029458254
    - 0.0033520603954766263
    - 0.0036977394838504296
    - 0.003982402068719332
    - 0.0037912614862795455
    - 0.0043561615197557175
    - 0.005084511725505938
    - 0.006099498568693384
    - 0.0032029335812678475
    - 0.0036412411046301153
    - 0.004185804206698955
    - 0.004895356378362889
    - 0.004738599252352639
    - 0.004878935246485063
    - 0.00497752562606891
    - 0.0046660621021066065
    - 0.004799945178503537
    - 0.029972397491502004
    - 0.0054062762740084164
  - - 0.001828415904328854
    - 0.0020149909318213834
    - 0.002244861980807038
    - 0.0025736914508614197
    - 0.0023633808706318028
    - 0.0024013777201657037
    - 0.002458933378026948
    - 0.0006246459842873907
    - 0.0007015108628928518
    - 0.0008079816109029427
    - 0.0009853685017350191
    - 0.0032178065229849758
    - 0.0036336148368186537
    - 0.004164775060841177
    - 0.0042506653885279995
    - 0.0043941824108504075
    - 0.004530640087317015
    - 0.004645262646303947
    - 0.0032856198188307277
    - 0.0036317455565500257
    - 0.004005862510236798
    - 0.004312334132679457
    - 0.00411085014586422
    - 0.004723701752332257
    - 0.005513509598957212
    - 0.0066125341274215245
    - 0.003470694797984669
    - 0.003946334796407278
    - 0.004537341880219691
    - 0.005307091945526799
    - 0.00512352070057008
    - 0.0052782107732815275
    - 0.005387166366645984
    - 0.005063306299600781
    - 0.005206637390102769
    - 0.0054062762740084164
    - 0.035773543658612815
  dof: 37

==> anc/LCSRs_Bs_to_DsDsstar_no_fT.yaml <==
B_s->D_s^(*)::FormFactors[f_+,f_0,A_0,A_1,A_2,V,T_1,T_2,T_23]@BGJvD2019:
  type: MultivariateGaussian(Covariance)
  dim: 33
  observables:
  - B_s->D_s::f_+(q2)
  - B_s->D_s::f_+(q2)
  - B_s->D_s::f_+(q2)
  - B_s->D_s::f_+(q2)
  - B_s->D_s::f_0(q2)
  - B_s->D_s::f_0(q2)
  - B_s->D_s::f_0(q2)
  - B_s->D_s^*::A_0(q2)
  - B_s->D_s^*::A_0(q2)
  - B_s->D_s^*::A_0(q2)
  - B_s->D_s^*::A_1(q2)
  - B_s->D_s^*::A_1(q2)
  - B_s->D_s^*::A_1(q2)
  - B_s->D_s^*::A_1(q2)
  - B_s->D_s^*::A_2(q2)
  - B_s->D_s^*::A_2(q2)
  - B_s->D_s^*::A_2(q2)
  - B_s->D_s^*::A_2(q2)
  - B_s->D_s^*::V(q2)
  - B_s->D_s^*::V(q2)
  - B_s->D_s^*::V(q2)
  - B_s->D_s^*::V(q2)
  - B_s->D_s^*::T_1(q2)
  - B_s->D_s^*::T_1(q2)
  - B_s->D_s^*::T_1(q2)
  - B_s->D_s^*::T_1(q2)
  - B_s->D_s^*::T_2(q2)
  - B_s->D_s^*::T_2(q2)
  - B_s->D_s^*::T_2(q2)
  - B_s->D_s^*::T_23(q2)
  - B_s->D_s^*::T_23(q2)
  - B_s->D_s^*::T_23(q2)
  - B_s->D_s^*::T_23(q2)
  kinematics:
  - q2: -15.0
  - q2: -10.0
  - q2: -5.0
  - q2: 0.0
  - q2: -15.0
  - q2: -10.0
  - q2: -5.0
  - q2: -15.0
  - q2: -10.0
  - q2: -5.0
  - q2: -15.0
  - q2: -10.0
  - q2: -5.0
  - q2: 0.0
  - q2: -15.0
  - q2: -10.0
  - q2: -5.0
  - q2: 0.0
  - q2: -15.0
  - q2: -10.0
  - q2: -5.0
  - q2: 0.0
  - q2: -15.0
  - q2: -10.0
  - q2: -5.0
  - q2: 0.0
  - q2: -15.0
  - q2: -10.0
  - q2: -5.0
  - q2: -15.0
  - q2: -10.0
  - q2: -5.0
  - q2: 0.0
  options:
  - {form-factors: BSZ2015}
  - {form-factors: BSZ2015}
  - {form-factors: BSZ2015}
  - {form-factors: BSZ2015}
  - {form-factors: BSZ2015}
  - {form-factors: BSZ2015}
  - {form-factors: BSZ2015}
  - {form-factors: BSZ2015}
  - {form-factors: BSZ2015}
  - {form-factors: BSZ2015}
  - {form-factors: BSZ2015}
  - {form-factors: BSZ2015}
  - {form-factors: BSZ2015}
  - {form-factors: BSZ2015}
  - {form-factors: BSZ2015}
  - {form-factors: BSZ2015}
  - {form-factors: BSZ2015}
  - {form-factors: BSZ2015}
  - {form-factors: BSZ2015}
  - {form-factors: BSZ2015}
  - {form-factors: BSZ2015}
  - {form-factors: BSZ2015}
  - {form-factors: BSZ2015}
  - {form-factors: BSZ2015}
  - {form-factors: BSZ2015}
  - {form-factors: BSZ2015}
  - {form-factors: BSZ2015}
  - {form-factors: BSZ2015}
  - {form-factors: BSZ2015}
  - {form-factors: BSZ2015}
  - {form-factors: BSZ2015}
  - {form-factors: BSZ2015}
  - {form-factors: BSZ2015}
  means:
  - 0.46485038579830185
  - 0.5281254287071985
  - 0.6066073103975373
  - 0.708933652460674
  - 0.6270692574636896
  - 0.6519751310146145
  - 0.6787882291549734
  - 0.4316050797870996
  - 0.5019760414097483
  - 0.5928310606864668
  - 0.5320630729046285
  - 0.5610232293544413
  - 0.5939910133649249
  - 0.6329765242756212
  - 0.3978622711896705
  - 0.44150582344314915
  - 0.4884047690553855
  - 0.5259081960990053
  - 0.4806858276946621
  - 0.5509148437560287
  - 0.6358758035622883
  - 0.7356531530066577
  - 0.42980238552574707
  - 0.4938087693286041
  - 0.5730741003156319
  - 0.6716487185404159
  - 0.5952589092412527
  - 0.6196504719854842
  - 0.6440329609217491
  - 0.6868569677385414
  - 0.7279826300117713
  - 0.7787034145808986
  - 0.8517644927099782
  covariance:
  - - 0.010255282455190147
    - 0.0014856235012518277
    - 0.001650977462992133
    - 0.0018872181420355417
    - 0.00176856039939516
    - 0.0017872863682566239
    - 0.0018176870089664252
    - 0.0011222248187533564
    - 0.0012338928590509973
    - 0.001374810522005026
    - 0.0016068715707685795
    - 0.001631414751192862
    - 0.0016401908621321397
    - 0.0016175312193721287
    - 0.001285015360737481
    - 0.0014148838016525766
    - 0.0015546348067736096
    - 0.0016654667124938432
    - 0.0016714652651215617
    - 0.0019247447437357066
    - 0.0022638896254794103
    - 0.0027769269927486475
    - 0.0013316195280004437
    - 0.0015021039352761895
    - 0.0017144306759348386
    - 0.0020010840761587874
    - 0.0020073074937783193
    - 0.002048883515687862
    - 0.002059550781836265
    - 0.0016715310624293709
    - 0.0016747328446997287
    - 0.0016924563963082644
    - 0.001828415904328854
  - - 0.0014856235012518277
    - 0.013129127104193955
    - 0.0018187537526419097
    - 0.002080797331247991
    - 0.0019443662441309638
    - 0.001966787995002265
    - 0.0020022784123039207
    - 0.001234646372380763
    - 0.0013578362369674952
    - 0.0015134227741024659
    - 0.0017699709729431974
    - 0.0017970089751579554
    - 0.0018066736446055714
    - 0.0017817099840204459
    - 0.0014160912037293246
    - 0.0015592033637482122
    - 0.001713109679690215
    - 0.0018346735639255913
    - 0.0018434126063535887
    - 0.0021229964840039726
    - 0.002497355834962099
    - 0.0030634333159858126
    - 0.001467121492977158
    - 0.0016551919472382077
    - 0.0018894838093438085
    - 0.0022058188715260436
    - 0.002212880892608753
    - 0.002258604753887364
    - 0.002270265372034057
    - 0.0018400715095825291
    - 0.0018440903619373263
    - 0.001864275918415753
    - 0.0020149909318213834
  - - 0.001650977462992133
    - 0.0018187537526419097
    - 0.01718860909895091
    - 0.0023190031446899137
    - 0.0021594457972422716
    - 0.0021868001599295852
    - 0.0022289894364385136
    - 0.0013726018027527135
    - 0.0015100072879238127
    - 0.001683722237970888
    - 0.001970375833250845
    - 0.002000496519749544
    - 0.002011274810460771
    - 0.0019835100607625807
    - 0.0015772175580759736
    - 0.0017366070253016994
    - 0.0019078835331951549
    - 0.0020424797162524352
    - 0.002055058039338497
    - 0.002367078959985291
    - 0.0027848725466099317
    - 0.0034163619618553633
    - 0.0016336668674528819
    - 0.001843406357697328
    - 0.0021047802651549485
    - 0.0024577323986522616
    - 0.002465678667600144
    - 0.0025165278138788673
    - 0.0025294504157114222
    - 0.0020472817710190183
    - 0.0020524185082384456
    - 0.002075784429219774
    - 0.002244861980807038
  - - 0.0018872181420355417
    - 0.002080797331247991
    - 0.0023190031446899137
    - 0.02337011090830817
    - 0.0024671522584488745
    - 0.0025012901431601202
    - 0.0025527710014260083
    - 0.0015695170569150724
    - 0.001727225591876825
    - 0.0019268396024744567
    - 0.0022555695551970756
    - 0.002290131169988501
    - 0.0023025671867498896
    - 0.0022709155875916447
    - 0.0018061975909299673
    - 0.001988698645814054
    - 0.002184599545452697
    - 0.0023375007196062905
    - 0.0023558015122006285
    - 0.002713931642163094
    - 0.003193505279960233
    - 0.003918176439137122
    - 0.0018706006565004118
    - 0.002111172520965383
    - 0.002411092314040892
    - 0.0028162116660950544
    - 0.0028247709476042966
    - 0.0028830692155602444
    - 0.0028979991789750167
    - 0.0023436519526757417
    - 0.0023504059207913224
    - 0.0023783458578695814
    - 0.0025736914508614197
  - - 0.00176856039939516
    - 0.0019443662441309638
    - 0.0021594457972422716
    - 0.0024671522584488745
    - 0.01853576898192768
    - 0.0023505355256893037
    - 0.0023835243551375176
    - 0.0014472078915005993
    - 0.0015916094437508322
    - 0.00177398899320803
    - 0.0020737961366560933
    - 0.0021052119028104033
    - 0.0021161695655581786
    - 0.0020863866079811884
    - 0.0016582987555247666
    - 0.0018255702472770715
    - 0.002005134940935083
    - 0.0021455896743349484
    - 0.002161559929640308
    - 0.0024892749609671224
    - 0.0029279607870114064
    - 0.003590977701900864
    - 0.0017192911039957894
    - 0.0019396153473535242
    - 0.002214029431463259
    - 0.0025843784366054827
    - 0.002595894956932369
    - 0.0026489160568043983
    - 0.0026618491146152474
    - 0.0021570882434239157
    - 0.002161971224405441
    - 0.0021859240168511733
    - 0.0023633808706318028
  - - 0.0017872863682566239
    - 0.001966787995002265
    - 0.0021868001599295852
    - 0.0025012901431601202
    - 0.0023505355256893037
    - 0.019890486254007952
    - 0.0024118461641400276
    - 0.0014684040331153507
    - 0.001615288669344808
    - 0.0018009460802724969
    - 0.0021067689563257076
    - 0.002138739744686536
    - 0.0021499406481291184
    - 0.0021197838590951306
    - 0.0016855945138769055
    - 0.0018556817431380655
    - 0.0020382316412760532
    - 0.0021807688934567023
    - 0.0021981105134874952
    - 0.0025316656141530555
    - 0.0029781860946170844
    - 0.0036528601370349233
    - 0.0017469494667379099
    - 0.0019710935089612205
    - 0.0022503461057110366
    - 0.002627287655810578
    - 0.002638450214022438
    - 0.0026923507985046552
    - 0.002705543220051043
    - 0.0021897837698331437
    - 0.002195243486047433
    - 0.0022202367926066266
    - 0.0024013777201657037
  - - 0.0018176870089664252
    - 0.0020022784123039207
    - 0.0022289894364385136
    - 0.0025527710014260083
    - 0.0023835243551375176
    - 0.0024118461641400276
    - 0.02144330047132633
    - 0.001501442522020828
    - 0.001652009490126402
    - 0.001842467024262149
    - 0.002156599543068334
    - 0.0021894348502764878
    - 0.0022010423469600734
    - 0.002170375848602663
    - 0.0017263864256421727
    - 0.0019006860105254134
    - 0.00208774592053747
    - 0.0022336627912539347
    - 0.0022519450145583714
    - 0.0025939926030097687
    - 0.0030519267389661955
    - 0.00374374821829436
    - 0.001788518342903142
    - 0.0020182865365861212
    - 0.002304639383660543
    - 0.0026912651997038923
    - 0.002701606546413316
    - 0.002756935466383337
    - 0.002770651773316091
    - 0.0022403707511718858
    - 0.002246458188322475
    - 0.0022726954352601456
    - 0.002458933378026948
  - - 0.0011222248187533564
    - 0.001234646372380763
    - 0.0013726018027527135
    - 0.0015695170569150724
    - 0.0014472078915005993
    - 0.0014684040331153507
    - 0.001501442522020828
    - 0.010045064541662756
    - 0.002581325107068589
    - 0.002844441641509509
    - 0.002696495881726889
    - 0.002768515283137767
    - 0.002829536207176778
    - 0.0028664798059028942
    - 0.001832727465629501
    - 0.00202966858756335
    - 0.002245576329179471
    - 0.0024372506221451247
    - 0.002353319020400997
    - 0.002703505051971883
    - 0.003156776075196748
    - 0.003794899395300341
    - 0.0019794202105273867
    - 0.0022476389018442843
    - 0.0025807093667569807
    - 0.003015986777683708
    - 0.0028679666312598946
    - 0.002954686031813761
    - 0.00301504310101029
    - 0.002796034810558301
    - 0.0028695752663159737
    - 0.0029719506874596084
    - 0.0032178065229849758
  - - 0.0012338928590509973
    - 0.0013578362369674952
    - 0.0015100072879238127
    - 0.001727225591876825
    - 0.0015916094437508322
    - 0.001615288669344808
    - 0.001652009490126402
    - 0.002581325107068589
    - 0.013211112088477018
    - 0.0031328459316241576
    - 0.002991190781763612
    - 0.0030743381150991353
    - 0.0031464810548800207
    - 0.0031938736167888373
    - 0.0020630975757265223
    - 0.0022844977128383677
    - 0.002526836713663926
    - 0.0027401524060819485
    - 0.0026409507058109396
    - 0.003033969984568665
    - 0.0035420026109795853
    - 0.0042548063285727244
    - 0.002223858680697394
    - 0.002526039413595975
    - 0.0029013028765253095
    - 0.0033911679699940014
    - 0.003218370554424703
    - 0.0033165452498983452
    - 0.00338582035277175
    - 0.003149717533123196
    - 0.0032356317197598954
    - 0.0033544522254482503
    - 0.0036336148368186537
  - - 0.001374810522005026
    - 0.0015134227741024659
    - 0.001683722237970888
    - 0.0019268396024744567
    - 0.00177398899320803
    - 0.0018009460802724969
    - 0.001842467024262149
    - 0.002844441641509509
    - 0.0031328459316241576
    - 0.017975879947025826
    - 0.0033630229263824436
    - 0.003460516448973799
    - 0.003547106675818883
    - 0.0036082743029844573
    - 0.002359045713146414
    - 0.0026116309753305336
    - 0.0028875084606892064
    - 0.0031274900373194775
    - 0.0030075052200389243
    - 0.0034551670475670053
    - 0.004033020039775849
    - 0.004840855081691791
    - 0.002535260715076135
    - 0.0028808128507926026
    - 0.003309974050418128
    - 0.00386954596808569
    - 0.003664779005407107
    - 0.003777584515882293
    - 0.003858308087010592
    - 0.0036006161105382735
    - 0.0037026229711463895
    - 0.0038427921114895774
    - 0.004164775060841177
  - - 0.0016068715707685795
    - 0.0017699709729431974
    - 0.001970375833250845
    - 0.0022555695551970756
    - 0.0020737961366560933
    - 0.0021067689563257076
    - 0.002156599543068334
    - 0.002696495881726889
    - 0.002991190781763612
    - 0.0033630229263824436
    - 0.015073660155996243
    - 0.0035031165592101557
    - 0.00358522773376259
    - 0.003637199166872794
    - 0.0025342877192782803
    - 0.0027996115265854016
    - 0.003087098749136838
    - 0.0033255190239908166
    - 0.00318858376687873
    - 0.0036645532681079756
    - 0.004282447185166661
    - 0.005157208454967512
    - 0.0026634582043562225
    - 0.003023145221859311
    - 0.00346998704795949
    - 0.00405529179077309
    - 0.003876449753782392
    - 0.003988688239923692
    - 0.0040626994787517755
    - 0.0037019524413139412
    - 0.003793771094944973
    - 0.003923807568881301
    - 0.0042506653885279995
  - - 0.001631414751192862
    - 0.0017970089751579554
    - 0.002000496519749544
    - 0.002290131169988501
    - 0.0021052119028104033
    - 0.002138739744686536
    - 0.0021894348502764878
    - 0.002768515283137767
    - 0.0030743381150991353
    - 0.003460516448973799
    - 0.0035031165592101557
    - 0.0165732106577096
    - 0.00368953690509105
    - 0.003746444159259144
    - 0.0026089645353758223
    - 0.002882364350605247
    - 0.003178628317714223
    - 0.0034244583872450754
    - 0.0032799946558369525
    - 0.003769526065231023
    - 0.004404550162130252
    - 0.0053019966225438175
    - 0.0027430560446117798
    - 0.0031140477533362068
    - 0.0035749411962682116
    - 0.004178290903628547
    - 0.0039882977490121214
    - 0.004104810939075857
    - 0.0041826121640711235
    - 0.0038225117819333924
    - 0.003919361732104558
    - 0.004055860239427256
    - 0.0043941824108504075
  - - 0.0016401908621321397
    - 0.0018066736446055714
    - 0.002011274810460771
    - 0.0023025671867498896
    - 0.0021161695655581786
    - 0.0021499406481291184
    - 0.0022010423469600734
    - 0.002829536207176778
    - 0.0031464810548800207
    - 0.003547106675818883
    - 0.00358522773376259
    - 0.00368953690509105
    - 0.01832111411292687
    - 0.003844612212354378
    - 0.0026746846943660777
    - 0.0029553324137835354
    - 0.003259485835911892
    - 0.0035120429241059597
    - 0.0033590300122382185
    - 0.0038602314346546226
    - 0.004509713951519471
    - 0.005425355806937699
    - 0.0028137292853640597
    - 0.003195061073598131
    - 0.0036688083497136005
    - 0.004288467026820106
    - 0.004085463247258706
    - 0.004206259920216554
    - 0.004288272578119894
    - 0.003934967303443483
    - 0.004037550264091302
    - 0.004181209922114755
    - 0.004530640087317015
  - - 0.0016175312193721287
    - 0.0017817099840204459
    - 0.0019835100607625807
    - 0.0022709155875916447
    - 0.0020863866079811884
    - 0.0021197838590951306
    - 0.002170375848602663
    - 0.0028664798059028942
    - 0.0031938736167888373
    - 0.0036082743029844573
    - 0.003637199166872794
    - 0.003746444159259144
    - 0.003844612212354378
    - 0.020426641811774095
    - 0.002719030698784952
    - 0.0030048796498597157
    - 0.0033147187642765985
    - 0.003572252090185297
    - 0.0034092796167566135
    - 0.003917775577773961
    - 0.004575646395563711
    - 0.0054996065967198
    - 0.002862793623760548
    - 0.003251978615414792
    - 0.003735490270150229
    - 0.0043671062645200395
    - 0.004148293561977973
    - 0.004273119422439379
    - 0.004359897959090409
    - 0.004024861143435962
    - 0.0041342425535235115
    - 0.004286045064659368
    - 0.004645262646303947
  - - 0.001285015360737481
    - 0.0014160912037293246
    - 0.0015772175580759736
    - 0.0018061975909299673
    - 0.0016582987555247666
    - 0.0016855945138769055
    - 0.0017263864256421727
    - 0.001832727465629501
    - 0.0020630975757265223
    - 0.002359045713146414
    - 0.0025342877192782803
    - 0.0026089645353758223
    - 0.0026746846943660777
    - 0.002719030698784952
    - 0.008561895571431376
    - 0.0022460561670804994
    - 0.002467547744562908
    - 0.0026356590908433774
    - 0.002492965485736272
    - 0.0028656180086809686
    - 0.0033500505925204375
    - 0.004037683788520379
    - 0.0020770302453360103
    - 0.0023570425060620735
    - 0.002704965656892944
    - 0.0031611952288374597
    - 0.003027825525331175
    - 0.0031138868659111576
    - 0.0031692103054198795
    - 0.0028650905101166853
    - 0.0029340479363790728
    - 0.0030325378029458254
    - 0.0032856198188307277
  - - 0.0014148838016525766
    - 0.0015592033637482122
    - 0.0017366070253016994
    - 0.001988698645814054
    - 0.0018255702472770715
    - 0.0018556817431380655
    - 0.0019006860105254134
    - 0.00202966858756335
    - 0.0022844977128383677
    - 0.0026116309753305336
    - 0.0027996115265854016
    - 0.002882364350605247
    - 0.0029553324137835354
    - 0.0030048796498597157
    - 0.0022460561670804994
    - 0.010507897383514854
    - 0.0027202645094310304
    - 0.002908191793910107
    - 0.0027529715720818744
    - 0.0031645050048246643
    - 0.0036994283408850748
    - 0.004458542263171655
    - 0.0022942543782297816
    - 0.002603663036252667
    - 0.002988127324808892
    - 0.003492250530893339
    - 0.003343589380358699
    - 0.003438904748767859
    - 0.003500402558897747
    - 0.0031663942368775786
    - 0.0032429037734632462
    - 0.0033520603954766263
    - 0.0036317455565500257
  - - 0.0015546348067736096
    - 0.001713109679690215
    - 0.0019078835331951549
    - 0.002184599545452697
    - 0.002005134940935083
    - 0.0020382316412760532
    - 0.00208774592053747
    - 0.002245576329179471
    - 0.002526836713663926
    - 0.0028875084606892064
    - 0.003087098749136838
    - 0.003178628317714223
    - 0.003259485835911892
    - 0.0033147187642765985
    - 0.002467547744562908
    - 0.0027202645094310304
    - 0.012821290065928232
    - 0.0032022131250682385
    - 0.003034095067912236
    - 0.003487653080097351
    - 0.0040771817638846405
    - 0.004913728795927444
    - 0.00252947811448033
    - 0.0028706858175558026
    - 0.0032946804974147335
    - 0.0038506519421728537
    - 0.0036850531291766873
    - 0.003790496306059045
    - 0.0038588066922510046
    - 0.003492746990220117
    - 0.003577264018510573
    - 0.0036977394838504296
    - 0.004005862510236798
  - - 0.0016654667124938432
    - 0.0018346735639255913
    - 0.0020424797162524352
    - 0.0023375007196062905
    - 0.0021455896743349484
    - 0.0021807688934567023
    - 0.0022336627912539347
    - 0.0024372506221451247
    - 0.0027401524060819485
    - 0.0031274900373194775
    - 0.0033255190239908166
    - 0.0034244583872450754
    - 0.0035120429241059597
    - 0.003572252090185297
    - 0.0026356590908433774
    - 0.002908191793910107
    - 0.0032022131250682385
    - 0.014836722454853287
    - 0.0032642506779409137
    - 0.003752099588873303
    - 0.0043863021836791525
    - 0.005286714905555425
    - 0.0027238652395319
    - 0.003091178389532152
    - 0.003547623214548097
    - 0.004146288733024921
    - 0.003964966985286089
    - 0.004079250576723516
    - 0.004153757405365833
    - 0.0037632161842812754
    - 0.0038536030026421406
    - 0.003982402068719332
    - 0.004312334132679457
  - - 0.0016714652651215617
    - 0.0018434126063535887
    - 0.002055058039338497
    - 0.0023558015122006285
    - 0.002161559929640308
    - 0.0021981105134874952
    - 0.0022519450145583714
    - 0.002353319020400997
    - 0.0026409507058109396
    - 0.0030075052200389243
    - 0.00318858376687873
    - 0.0032799946558369525
    - 0.0033590300122382185
    - 0.0034092796167566135
    - 0.002492965485736272
    - 0.0027529715720818744
    - 0.003034095067912236
    - 0.0032642506779409137
    - 0.012810633070750917
    - 0.0037748591363427645
    - 0.004405146386530703
    - 0.005297363212233653
    - 0.0026156441541276844
    - 0.002967998549065604
    - 0.003405898152579312
    - 0.0039805307787305205
    - 0.003826826120847042
    - 0.003932536809679138
    - 0.003998128399752899
    - 0.0035844333653514545
    - 0.00366916575008886
    - 0.0037912614862795455
    - 0.00411085014586422
  - - 0.0019247447437357066
    - 0.0021229964840039726
    - 0.002367078959985291
    - 0.002713931642163094
    - 0.0024892749609671224
    - 0.0025316656141530555
    - 0.0025939926030097687
    - 0.002703505051971883
    - 0.003033969984568665
    - 0.0034551670475670053
    - 0.0036645532681079756
    - 0.003769526065231023
    - 0.0038602314346546226
    - 0.003917775577773961
    - 0.0028656180086809686
    - 0.0031645050048246643
    - 0.003487653080097351
    - 0.003752099588873303
    - 0.0037748591363427645
    - 0.016840294878103193
    - 0.005057300377572352
    - 0.006082890305479681
    - 0.003006294775753944
    - 0.0034113520938383927
    - 0.003914798829221249
    - 0.004575560940695928
    - 0.004399067869459101
    - 0.004520569466209954
    - 0.0045959217583651955
    - 0.004118480101764971
    - 0.004215826544618274
    - 0.0043561615197557175
    - 0.004723701752332257
  - - 0.0022638896254794103
    - 0.002497355834962099
    - 0.0027848725466099317
    - 0.003193505279960233
    - 0.0029279607870114064
    - 0.0029781860946170844
    - 0.0030519267389661955
    - 0.003156776075196748
    - 0.0035420026109795853
    - 0.004033020039775849
    - 0.004282447185166661
    - 0.004404550162130252
    - 0.004509713951519471
    - 0.004575646395563711
    - 0.0033500505925204375
    - 0.0036994283408850748
    - 0.0040771817638846405
    - 0.0043863021836791525
    - 0.004405146386530703
    - 0.005057300377572352
    - 0.022566324758842536
    - 0.007104355259488236
    - 0.0035136265551210352
    - 0.003986906809861272
    - 0.004575230278666665
    - 0.005347786828692707
    - 0.00514309280968481
    - 0.0052849790053221815
    - 0.005372672622176483
    - 0.004809050049717157
    - 0.0049217022375520995
    - 0.005084511725505938
    - 0.005513509598957212
  - - 0.0027769269927486475
    - 0.0030634333159858126
    - 0.0034163619618553633
    - 0.003918176439137122
    - 0.003590977701900864
    - 0.0036528601370349233
    - 0.00374374821829436
    - 0.003794899395300341
    - 0.0042548063285727244
    - 0.004840855081691791
    - 0.005157208454967512
    - 0.0053019966225438175
    - 0.005425355806937699
    - 0.0054996065967198
    - 0.004037683788520379
    - 0.004458542263171655
    - 0.004913728795927444
    - 0.005286714905555425
    - 0.005297363212233653
    - 0.006082890305479681
    - 0.007104355259488236
    - 0.030859346047453464
    - 0.004232339091673742
    - 0.004801432392951964
    - 0.005509018359152108
    - 0.0064395186319523064
    - 0.006199300324873009
    - 0.006369707109585266
    - 0.006473840364021962
    - 0.005778495739477209
    - 0.005909097381014244
    - 0.006099498568693384
    - 0.0066125341274215245
  - - 0.0013316195280004437
    - 0.001467121492977158
    - 0.0016336668674528819
    - 0.0018706006565004118
    - 0.0017192911039957894
    - 0.0017469494667379099
    - 0.001788518342903142
    - 0.0019794202105273867
    - 0.002223858680697394
    - 0.002535260715076135
    - 0.0026634582043562225
    - 0.0027430560446117798
    - 0.0028137292853640597
    - 0.002862793623760548
    - 0.0020770302453360103
    - 0.0022942543782297816
    - 0.00252947811448033
    - 0.0027238652395319
    - 0.0026156441541276844
    - 0.003006294775753944
    - 0.0035136265551210352
    - 0.004232339091673742
    - 0.00988677186294044
    - 0.0025758530111783615
    - 0.002948993033253368
    - 0.003435274641600482
    - 0.0031754603903141887
    - 0.0032669155241974424
    - 0.0033266623727337156
    - 0.0030232746881180043
    - 0.003097439030836718
    - 0.0032029335812678475
    - 0.003470694797984669
  - - 0.0015021039352761895
    - 0.0016551919472382077
    - 0.001843406357697328
    - 0.002111172520965383
    - 0.0019396153473535242
    - 0.0019710935089612205
    - 0.0020182865365861212
    - 0.0022476389018442843
    - 0.002526039413595975
    - 0.0028808128507926026
    - 0.003023145221859311
    - 0.0031140477533362068
    - 0.003195061073598131
    - 0.003251978615414792
    - 0.0023570425060620735
    - 0.002603663036252667
    - 0.0028706858175558026
    - 0.003091178389532152
    - 0.002967998549065604
    - 0.0034113520938383927
    - 0.003986906809861272
    - 0.004801432392951964
    - 0.0025758530111783615
    - 0.012966846241997693
    - 0.003341733484912718
    - 0.0038937440980486614
    - 0.0036033003045310126
    - 0.003707388106278439
    - 0.003775754762226807
    - 0.003434572809148496
    - 0.0035200236784375012
    - 0.0036412411046301153
    - 0.003946334796407278
  - - 0.0017144306759348386
    - 0.0018894838093438085
    - 0.0021047802651549485
    - 0.002411092314040892
    - 0.002214029431463259
    - 0.0022503461057110366
    - 0.002304639383660543
    - 0.0025807093667569807
    - 0.0029013028765253095
    - 0.003309974050418128
    - 0.00346998704795949
    - 0.0035749411962682116
    - 0.0036688083497136005
    - 0.003735490270150229
    - 0.002704965656892944
    - 0.002988127324808892
    - 0.0032946804974147335
    - 0.003547623214548097
    - 0.003405898152579312
    - 0.003914798829221249
    - 0.004575230278666665
    - 0.005509018359152108
    - 0.002948993033253368
    - 0.003341733484912718
    - 0.017361524244505145
    - 0.0044615750524847385
    - 0.004134871358722904
    - 0.004254694404953855
    - 0.004333819830412007
    - 0.003945530774733419
    - 0.0040450219996031374
    - 0.004185804206698955
    - 0.004537341880219691
  - - 0.0020010840761587874
    - 0.0022058188715260436
    - 0.0024577323986522616
    - 0.0028162116660950544
    - 0.0025843784366054827
    - 0.002627287655810578
    - 0.0026912651997038923
    - 0.003015986777683708
    - 0.0033911679699940014
    - 0.00386954596808569
    - 0.00405529179077309
    - 0.004178290903628547
    - 0.004288467026820106
    - 0.0043671062645200395
    - 0.0031611952288374597
    - 0.003492250530893339
    - 0.0038506519421728537
    - 0.004146288733024921
    - 0.0039805307787305205
    - 0.004575560940695928
    - 0.005347786828692707
    - 0.0064395186319523064
    - 0.003435274641600482
    - 0.0038937440980486614
    - 0.0044615750524847385
    - 0.023791933621947477
    - 0.004831880635541295
    - 0.0049722981006397205
    - 0.005065348553585986
    - 0.004612908248535059
    - 0.0047299217417217845
    - 0.004895356378362889
    - 0.005307091945526799
  - - 0.0020073074937783193
    - 0.002212880892608753
    - 0.002465678667600144
    - 0.0028247709476042966
    - 0.002595894956932369
    - 0.002638450214022438
    - 0.002701606546413316
    - 0.0028679666312598946
    - 0.003218370554424703
    - 0.003664779005407107
    - 0.003876449753782392
    - 0.0039882977490121214
    - 0.004085463247258706
    - 0.004148293561977973
    - 0.003027825525331175
    - 0.003343589380358699
    - 0.0036850531291766873
    - 0.003964966985286089
    - 0.003826826120847042
    - 0.004399067869459101
    - 0.00514309280968481
    - 0.006199300324873009
    - 0.0031754603903141887
    - 0.0036033003045310126
    - 0.004134871358722904
    - 0.004831880635541295
    - 0.01953940120967549
    - 0.005042807306318632
    - 0.00509436962643842
    - 0.00446453363588264
    - 0.004579656671504016
    - 0.004738599252352639
    - 0.00512352070057008
  - - 0.002048883515687862
    - 0.002258604753887364
    - 0.0025165278138788673
    - 0.0028830692155602444
    - 0.0026489160568043983
    - 0.0026923507985046552
    - 0.002756935466383337
    - 0.002954686031813761
    - 0.0033165452498983452
    - 0.003777584515882293
    - 0.003988688239923692
    - 0.004104810939075857
    - 0.004206259920216554
    - 0.004273119422439379
    - 0.0031138868659111576
    - 0.003438904748767859
    - 0.003790496306059045
    - 0.004079250576723516
    - 0.003932536809679138
    - 0.004520569466209954
    - 0.0052849790053221815
    - 0.006369707109585266
    - 0.0032669155241974424
    - 0.003707388106278439
    - 0.004254694404953855
    - 0.0049722981006397205
    - 0.005042807306318632
    - 0.020978382236047
    - 0.005214032445325185
    - 0.0045986656907709
    - 0.004715960156051943
    - 0.004878935246485063
    - 0.0052782107732815275
  - - 0.002059550781836265
    - 0.002270265372034057
    - 0.0025294504157114222
    - 0.0028979991789750167
    - 0.0026618491146152474
    - 0.002705543220051043
    - 0.002770651773316091
    - 0.00301504310101029
    - 0.00338582035277175
    - 0.003858308087010592
    - 0.0040626994787517755
    - 0.0041826121640711235
    - 0.004288272578119894
    - 0.004359897959090409
    - 0.0031692103054198795
    - 0.003500402558897747
    - 0.0038588066922510046
    - 0.004153757405365833
    - 0.003998128399752899
    - 0.0045959217583651955
    - 0.005372672622176483
    - 0.006473840364021962
    - 0.0033266623727337156
    - 0.003775754762226807
    - 0.004333819830412007
    - 0.005065348553585986
    - 0.00509436962643842
    - 0.005214032445325185
    - 0.02237254544231398
    - 0.00469100809962741
    - 0.0048107050955401645
    - 0.00497752562606891
    - 0.005387166366645984
  - - 0.0016715310624293709
    - 0.0018400715095825291
    - 0.0020472817710190183
    - 0.0023436519526757417
    - 0.0021570882434239157
    - 0.0021897837698331437
    - 0.0022403707511718858
    - 0.002796034810558301
    - 0.003149717533123196
    - 0.0036006161105382735
    - 0.0037019524413139412
    - 0.0038225117819333924
    - 0.003934967303443483
    - 0.004024861143435962
    - 0.0028650905101166853
    - 0.0031663942368775786
    - 0.003492746990220117
    - 0.0037632161842812754
    - 0.0035844333653514545
    - 0.004118480101764971
    - 0.004809050049717157
    - 0.005778495739477209
    - 0.0030232746881180043
    - 0.003434572809148496
    - 0.003945530774733419
    - 0.004612908248535059
    - 0.00446453363588264
    - 0.0045986656907709
    - 0.00469100809962741
    - 0.02383484280638353
    - 0.004506283437200787
    - 0.0046660621021066065
    - 0.005063306299600781
  - - 0.0016747328446997287
    - 0.0018440903619373263
    - 0.0020524185082384456
    - 0.0023504059207913224
    - 0.002161971224405441
    - 0.002195243486047433
    - 0.002246458188322475
    - 0.0005611221936665385
    - 0.0032356317197598954
    - 0.0037026229711463895
    - 0.003793771094944973
    - 0.003919361732104558
    - 0.004037550264091302
    - 0.0041342425535235115
    - 0.0029340479363790728
    - 0.0032429037734632462
    - 0.003577264018510573
    - 0.0038536030026421406
    - 0.00366916575008886
    - 0.004215826544618274
    - 0.0049217022375520995
    - 0.005909097381014244
    - 0.003097439030836718
    - 0.0035200236784375012
    - 0.0040450219996031374
    - 0.0047299217417217845
    - 0.004579656671504016
    - 0.004715960156051943
    - 0.0048107050955401645
    - 0.004506283437200787
    - 0.026468036174515354
    - 0.004799945178503537
    - 0.005206637390102769
  - - 0.0016924563963082644
    - 0.001864275918415753
    - 0.002075784429219774
    - 0.0023783458578695814
    - 0.0021859240168511733
    - 0.0022202367926066266
    - 0.0022726954352601456
    - 0.0029719506874596084
    - 0.0033544522254482503
    - 0.0038427921114895774
    - 0.003923807568881301
    - 0.004055860239427256
    - 0.004181209922114755
    - 0.004286045064659368
    - 0.0030325378029458254
    - 0.0033520603954766263
    - 0.0036977394838504296
    - 0.003982402068719332
    - 0.0037912614862795455
    - 0.0043561615197557175
    - 0.005084511725505938
    - 0.006099498568693384
    - 0.0032029335812678475
    - 0.0036412411046301153
    - 0.004185804206698955
    - 0.004895356378362889
    - 0.004738599252352639
    - 0.004878935246485063
    - 0.00497752562606891
    - 0.0046660621021066065
    - 0.004799945178503537
    - 0.029972397491502004
    - 0.0054062762740084164
  - - 0.001828415904328854
    - 0.0020149909318213834
    - 0.002244861980807038
    - 0.0025736914508614197
    - 0.0023633808706318028
    - 0.0024013777201657037
    - 0.002458933378026948
    - 0.0032178065229849758
    - 0.0036336148368186537
    - 0.004164775060841177
    - 0.0042506653885279995
    - 0.0043941824108504075
    - 0.004530640087317015
    - 0.004645262646303947
    - 0.0032856198188307277
    - 0.0036317455565500257
    - 0.004005862510236798
    - 0.004312334132679457
    - 0.00411085014586422
    - 0.004723701752332257
    - 0.005513509598957212
    - 0.0066125341274215245
    - 0.003470694797984669
    - 0.003946334796407278
    - 0.004537341880219691
    - 0.005307091945526799
    - 0.00512352070057008
    - 0.0052782107732815275
    - 0.005387166366645984
    - 0.005063306299600781
    - 0.005206637390102769
    - 0.0054062762740084164
    - 0.035773543658612815
  dof: 33

==> anc/ang_obs_B_to_Dstar_mu_nu.yaml <==
B->D*munu angular observables:
  type: MultivariateGaussian(Covariance)
  dim: 8
  observables:
  - B->D^*lnu::J_1s
  - B->D^*lnu::J_2c
  - B->D^*lnu::J_2s
  - B->D^*lnu::J_3
  - B->D^*lnu::J_4
  - B->D^*lnu::J_5
  - B->D^*lnu::J_6c
  - B->D^*lnu::J_6s
  kinematics:
  - q2_max: 10.688
    q2_min: 0.012
  - q2_max: 10.688
    q2_min: 0.012
  - q2_max: 10.688
    q2_min: 0.012
  - q2_max: 10.688
    q2_min: 0.012
  - q2_max: 10.688
    q2_min: 0.012
  - q2_max: 10.688
    q2_min: 0.012
  - q2_max: 10.688
    q2_min: 0.012
  - q2_max: 10.688
    q2_min: 0.012
  means:
  - 0.25686269118166843
  - -0.3992521460073226
  - 0.08533536069421513
  - -0.13401720484240673
  - -0.22994129397796645
  - 0.16748056993695448
  - 0.010757341285821584
  - -0.2028069343213397
  covariance:
  - - 4.2137995749057434e-05
    - 5.370320735271245e-05
    - 1.4006584035612408e-05
    - -1.1435949907038448e-05
    - -3.6754349513523977e-06
    - 2.688783752078377e-05
    - -3.4018829142186773e-06
    - -5.92420624753215e-05
  - - 5.370320735271245e-05
    - 6.846595215140426e-05
    - 1.7850332637308916e-05
    - -1.4447552604232758e-05
    - -4.608709958320035e-06
    - 3.4538434383746475e-05
    - -4.304499973551249e-06
    - -7.583099892697626e-05
  - - 1.4006584035612408e-05
    - 1.7850332637308916e-05
    - 4.655775078428576e-06
    - -3.8056882041126755e-06
    - -1.2237799753315102e-06
    - 8.927739275565252e-06
    - -1.1314327632935548e-06
    - -1.96808129281476e-05
  - - -1.1435949907038448e-05
    - -1.4447552604232758e-05
    - -3.8056882041126755e-06
    - 1.3066428796847738e-05
    - 5.2093223126538974e-06
    - 1.4985101010793259e-05
    - 1.087488286678716e-06
    - -8.924616541643446e-06
  - - -3.6754349513523977e-06
    - -4.608709958320035e-06
    - -1.2237799753315102e-06
    - 5.2093223126538974e-06
    - 2.151354168077306e-06
    - 7.0405423178378476e-06
    - 3.9535900119601194e-07
    - -5.417997551409086e-06
  - - 2.688783752078377e-05
    - 3.4538434383746475e-05
    - 8.927739275565252e-06
    - 1.4985101010793259e-05
    - 7.0405423178378476e-06
    - 6.721566888985011e-05
    - -1.8210264972429622e-06
    - -9.387034788088758e-05
  - - -3.4018829142186773e-06
    - -4.304499973551249e-06
    - -1.1314327632935548e-06
    - 1.087488286678716e-06
    - 3.9535900119601194e-07
    - -1.8210264972429622e-06
    - 3.161297242031662e-07
    - 4.356660737650476e-06
  - - -5.92420624753215e-05
    - -7.583099892697626e-05
    - -1.96808129281476e-05
    - -8.924616541643446e-06
    - -5.417997551409086e-06
    - -9.387034788088758e-05
    - 4.356660737650476e-06
    - 0.00014632819553028
  dof: 8


==> anc/ang_obs_B_to_Dstar_tau_nu.yaml <==
B->D*taunu angular observables:
  type: MultivariateGaussian(Covariance)
  dim: 8
  observables:
  - B->D^*lnu::J_1s
  - B->D^*lnu::J_2c
  - B->D^*lnu::J_2s
  - B->D^*lnu::J_3
  - B->D^*lnu::J_4
  - B->D^*lnu::J_5
  - B->D^*lnu::J_6c
  - B->D^*lnu::J_6s
  kinematics:
  - q2_max: 10.688
    q2_min: 3.157
  - q2_max: 10.688
    q2_min: 3.157
  - q2_max: 10.688
    q2_min: 3.157
  - q2_max: 10.688
    q2_min: 3.157
  - q2_max: 10.688
    q2_min: 3.157
  - q2_max: 10.688
    q2_min: 3.157
  - q2_max: 10.688
    q2_min: 3.157
  - q2_max: 10.688
    q2_min: 3.157
  means:
  - 0.2791933223801289
  - -0.12765202648025503
  - 0.04734987866293823
  - -0.08185844478226648
  - -0.10540076754140816
  - 0.20735861877248724
  - 0.27652009125660004
  - -0.1628872223912432
  covariance:
  - - 3.4002863335786735e-05
    - 1.3254062668189416e-06
    - 5.822643810503187e-06
    - -6.134486101822456e-06
    - -5.101522260469576e-06
    - -4.6889515074976444e-06
    - -8.509124520511171e-05
    - -4.275121498500201e-05
  - - 1.3254062668189416e-06
    - 1.2819617346915887e-06
    - 1.6988549075730147e-07
    - 2.3698327012108185e-07
    - 4.6830069213451947e-07
    - 2.7471939086706676e-06
    - 4.4380211875432344e-07
    - -3.870207175191147e-06
  - - 5.822643810503187e-06
    - 1.6988549075730147e-07
    - 1.0146068813409232e-06
    - -1.1241897969534186e-06
    - -9.298039129798743e-07
    - -9.77619998132523e-07
    - -1.4614577104528409e-05
    - -7.066246214086133e-06
  - - -6.134486101822456e-06
    - 2.3698327012108185e-07
    - -1.1241897969534186e-06
    - 2.8559651238093972e-06
    - 1.7029006963361751e-06
    - 7.1386211174350175e-06
    - 1.641295140780721e-05
    - -1.7604170703594213e-06
  - - -5.101522260469576e-06
    - 4.6830069213451947e-07
    - -9.298039129798743e-07
    - 1.7029006963361751e-06
    - 1.3078337547779344e-06
    - 3.937985756113051e-06
    - 1.4598541721030777e-05
    - 2.41067815424315e-06
  - - -4.6889515074976444e-06
    - 2.7471939086706676e-06
    - -9.77619998132523e-07
    - 7.1386211174350175e-06
    - 3.937985756113051e-06
    - 2.6170069014857822e-05
    - 2.077598926076635e-05
    - -2.9214615998351434e-05
  - - -8.509124520511171e-05
    - 4.4380211875432344e-07
    - -1.4614577104528409e-05
    - 1.641295140780721e-05
    - 1.4598541721030777e-05
    - 2.077598926076635e-05
    - 0.00022589409850869488
    - 0.00010121045877812437
  - - -4.275121498500201e-05
    - -3.870207175191147e-06
    - -7.066246214086133e-06
    - -1.7604170703594213e-06
    - 2.41067815424315e-06
    - -2.9214615998351434e-05
    - 0.00010121045877812437
    - 0.00010668108199616267
  dof: 8


==> anc/ang_obs_Bs_to_Dsstar_mu_nu.yaml <==
Bs->Ds*munu angular observables:
  type: MultivariateGaussian(Covariance)
  dim: 8
  observables:
  - B->D^*lnu::J_1s
  - B->D^*lnu::J_2c
  - B->D^*lnu::J_2s
  - B->D^*lnu::J_3
  - B->D^*lnu::J_4
  - B->D^*lnu::J_5
  - B->D^*lnu::J_6c
  - B->D^*lnu::J_6s
  kinematics:
  - q2_max: 10.592
    q2_min: 0.012
  - q2_max: 10.592
    q2_min: 0.012
  - q2_max: 10.592
    q2_min: 0.012
  - q2_max: 10.592
    q2_min: 0.012
  - q2_max: 10.592
    q2_min: 0.012
  - q2_max: 10.592
    q2_min: 0.012
  - q2_max: 10.592
    q2_min: 0.012
  - q2_max: 10.592
    q2_min: 0.012
  means:
  - 0.2549112534403205
  - -0.40177912791470755
  - 0.08468580337689563
  - -0.13554330324567618
  - -0.23071341332814543
  - 0.16118793468955395
  - 0.010859455278161073
  - -0.19429702254819722
  covariance:
  - - 0.00013425378612827048
    - 0.0001708123135606898
    - 4.462827985084683e-05
    - -4.9909939347067686e-05
    - -1.8526472909671935e-05
    - 6.11579045309365e-05
    - -1.1180064890269246e-05
    - -0.00015727407816800066
  - - 0.0001708123135606898
    - 0.0002173750315002713
    - 5.677998088307854e-05
    - -6.329341606564261e-05
    - -2.3435043721667673e-05
    - 7.826216264671931e-05
    - -1.415915572488658e-05
    - -0.00020067276993332192
  - - 4.462827985084683e-05
    - 5.677998088307854e-05
    - 1.483524182205645e-05
    - -1.6598679936685442e-05
    - -6.162028786905132e-06
    - 2.031194256384282e-05
    - -3.7177272950179567e-06
    - -5.225976530315148e-05
  - - -4.9909939347067686e-05
    - -6.329341606564261e-05
    - -1.6598679936685442e-05
    - 3.849512255499291e-05
    - 1.5396221592883006e-05
    - 2.3871682760550647e-05
    - 4.418568048338833e-06
    - 5.963989209075042e-06
  - - -1.8526472909671935e-05
    - -2.3435043721667673e-05
    - -6.162028786905132e-06
    - 1.5396221592883006e-05
    - 6.358113984223389e-06
    - 1.129979726303099e-05
    - 1.7187798015989851e-06
    - -7.135950535541944e-07
  - - 6.11579045309365e-05
    - 7.826216264671931e-05
    - 2.031194256384282e-05
    - 2.3871682760550647e-05
    - 1.129979726303099e-05
    - 0.000137871909039233
    - -4.525197001105898e-06
    - -0.00019510365529752563
  - - -1.1180064890269246e-05
    - -1.415915572488658e-05
    - -3.7177272950179567e-06
    - 4.418568048338833e-06
    - 1.7187798015989851e-06
    - -4.525197001105898e-06
    - 1.0185002962820983e-06
    - 1.2372599139713532e-05
  - - -0.00015727407816800066
    - -0.00020067276993332192
    - -5.225976530315148e-05
    - 5.963989209075042e-06
    - -7.135950535541944e-07
    - -0.00019510365529752563
    - 1.2372599139713532e-05
    - 0.0003234950160632791
  dof: 8


==> anc/ang_obs_Bs_to_Dsstar_tau_nu.yaml <==
Bs->Ds*taunu angular observables:
  type: MultivariateGaussian(Covariance)
  dim: 8
  observables:
  - B->D^*lnu::J_1s
  - B->D^*lnu::J_2c
  - B->D^*lnu::J_2s
  - B->D^*lnu::J_3
  - B->D^*lnu::J_4
  - B->D^*lnu::J_5
  - B->D^*lnu::J_6c
  - B->D^*lnu::J_6s
  kinematics:
  - q2_max: 10.592
    q2_min: 3.157
  - q2_max: 10.592
    q2_min: 3.157
  - q2_max: 10.592
    q2_min: 3.157
  - q2_max: 10.592
    q2_min: 3.157
  - q2_max: 10.592
    q2_min: 3.157
  - q2_max: 10.592
    q2_min: 3.157
  - q2_max: 10.592
    q2_min: 3.157
  - q2_max: 10.592
    q2_min: 3.157
  means:
  - 0.2767511642956999
  - -0.12729381571932766
  - 0.04670592282064496
  - -0.08181954761026318
  - -0.10483642403466177
  - 0.20417459863964849
  - 0.2820845654386974
  - -0.1545759967543197
  covariance:
  - - 8.712287326653353e-05
    - 4.903996383391242e-06
    - 1.5070538010877456e-05
    - -1.9028499255792176e-05
    - -1.3690465601254223e-05
    - -1.4932249521003384e-05
    - -0.00020744040866808625
    - -9.430534911916753e-05
  - - 4.903996383391242e-06
    - 2.842285208932881e-06
    - 7.540863168434977e-07
    - -4.4376543995501507e-07
    - 4.86213877095328e-07
    - 4.2821988075310345e-06
    - -3.755310092265686e-06
    - -8.153511643149414e-06
  - - 1.5070538010877456e-05
    - 7.540863168434977e-07
    - 2.6420115351514024e-06
    - -3.4391350408243285e-06
    - -2.4728331931655885e-06
    - -2.9195660874368283e-06
    - -3.590020874080187e-05
    - -1.577472861805623e-05
  - - -1.9028499255792176e-05
    - -4.4376543995501507e-07
    - -3.4391350408243285e-06
    - 7.434777732745682e-06
    - 4.362953495930766e-06
    - 1.5181944910258895e-05
    - 4.624059233483456e-05
    - 1.8606554634686182e-06
  - - -1.3690465601254223e-05
    - 4.86213877095328e-07
    - -2.4728331931655885e-06
    - 4.362953495930766e-06
    - 3.140881632145704e-06
    - 8.307205509835322e-06
    - 3.5974874741254174e-05
    - 7.447198712901446e-06
  - - -1.4932249521003384e-05
    - 4.2821988075310345e-06
    - -2.9195660874368283e-06
    - 1.5181944910258895e-05
    - 8.307205509835322e-06
    - 5.310694602572134e-05
    - 5.124906235946654e-05
    - -5.4600468937609026e-05
  - - -0.00020744040866808625
    - -3.755310092265686e-06
    - -3.590020874080187e-05
    - 4.624059233483456e-05
    - 3.5974874741254174e-05
    - 5.124906235946654e-05
    - 0.0005219427663988469
    - 0.0002189303603435979
  - - -9.430534911916753e-05
    - -8.153511643149414e-06
    - -1.577472861805623e-05
    - 1.8606554634686182e-06
    - 7.447198712901446e-06
    - -5.4600468937609026e-05
    - 0.0002189303603435979
    - 0.00021312658074525322
  dof: 8
